CacheBlend: Fast Large Language Model Serving for RAG with Cached Knowledge Fusion

Large language models (LLMs) often incorporate multiple text chunks in their inputs to provide the necessary contexts. To speed up the prefill of the long LLM inputs, one can pre-compute the KV cache of a text and re-use the KV cache when the context is reused as the prefix of another LLM input. However, the reused text chunks are not always the input prefix, which makes precomputed KV caches not directly usable since they ignore the text's cross-attention with the preceding texts. Thus, the benefits of reusing KV caches remain largely unrealized. This paper tackles just one challenge: when an LLM input contains multiple text chunks, how to quickly combine their precomputed KV caches in order to achieve the same generation quality as the expensive full prefill (i.e., without reusing KV cache)? This challenge naturally arises in retrieval-augmented generation (RAG) where the input is supplemented with multiple retrieved texts as the context. We present CacheBlend, a scheme that reuses the precomputed KV caches, regardless prefix or not, and selectively recomputes the KV values of a small subset of tokens to partially update each reused KV cache. In the meantime, the small extra delay for recomputing some tokens can be pipelined with the retrieval of KV caches within the same job, allowing CacheBlend to store KV caches in slower devices with more storage capacity while retrieving them without increasing the inference delay. By comparing CacheBlend with the state-of-the-art KV cache reusing schemes on three open-source LLMs of various sizes and four popular benchmark datasets of different tasks, we show that CacheBlend reduces time-to-first-token (TTFT) by 2.2-3.3x and increases the inference throughput by 2.8-5x from full KV recompute without compromising generation quality. The code is available at https://github.com/LMCache/LMCache.

==> figs/fig6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "5d00ffef-5166-4f0c-bdd1-e196c9dd8c33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams[\"axes.linewidth\"] = 2\n",
    "\n",
    "fsize=20\n",
    "fig = plt.figure(figsize=(7,3))\n",
    "x = [0,0.005,0.02,0.05,0.1,0.15,0.3,0.5]#,0.8,1]\n",
    "x = [i*100 for i in x]\n",
    "y_34b = [1,0.5628,0.3413,0.2665,0.2235,0.2020,0.1890,0.1591]#,0.1124,0]\n",
    "y_70b = [1,0.5928,0.3113,0.2322,0.2135,0.1866,0.1490,0.1291]#,0.1044,0]\n",
    "y_7b = [1,0.4924,0.2432,0.2032,0.1925,0.18,0.11,0.13]#,0.1252,0]\n",
    "plt.plot(x, y_7b, linestyle=\"dotted\", color=\"black\", label=\"Mistral-7B\")\n",
    "plt.plot(x, y_34b, linestyle=\"--\", color=\"black\", label=\"Yi-34B\")\n",
    "plt.plot(x, y_70b, linestyle=\"-\", color=\"black\", label=\"Llama-70B\")\n",
    "#plt.plot(x, y_34b_r, 'o',linestyle=\"-\",color=\"lightsteelblue\", label=\"Yi-34B (random)\")\n",
    "#plt.plot(x, y_70b_r, 'o',linestyle =\"--\",color=\"slategrey\", label=\"Llama-70B (random)\")\n",
    "\n",
    "plt.ylim(0,1)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel(\"Recomputation ratio (%)\",fontsize=20)\n",
    "plt.ylabel(\"Forward\\nattention deviation\",fontsize=20)\n",
    "\n",
    "plt.legend(fontsize=fsize, frameon=False)\n",
    "plt.tick_params(axis='both', which='major', length=4, width=2)\n",
    "plt.savefig(\"attn_dev.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58173fdd-7300-48e4-9af7-9f3977771c85",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plotting_code/fig15.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x300 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "fontsize = 18\n",
    "plt.rcParams['font.size']  = fontsize\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "plt.rcParams['axes.linewidth'] = 2\n",
    "\n",
    "msize = 7\n",
    "#-----------------chunk number-------------------\n",
    "#x = [3,5,7,9,11]\n",
    "#\n",
    "#\n",
    "#y_full = [177*1500/1000,328*2500/2000,527*3500/3000,798*4500/4000,1291*5500/6000]\n",
    "#div = [0.05,0.05,0.08,0.15,0.13]\n",
    "#y_ours = [y_full[i]/4.1*div[i]/0.15 for i in range(len(y_full))]\n",
    "x = [3,5,7,11]\n",
    "y_full = [177*1500/1000,328*2500/2000,527*3500/3000,1291*5500/6000]\n",
    "div = [0.05,0.05,0.08,0.13]\n",
    "y_ours = [y_full[i]/4.1*div[i]/0.15 for i in range(len(y_full))]\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(10,3))\n",
    "ax = fig.add_subplot(131)\n",
    "plt.plot(x, [i /1000 for i in y_full],'^', markersize =msize, linestyle=\"-\", color=\"blue\", label=\"Full prefill\")\n",
    "plt.plot(x, [i / 1000 for i in y_ours],'s', markersize =msize, linestyle=\"-\", color=\"red\", label=\"METIS prefill\")\n",
    "\n",
    "plt.xticks((3, 6, 9, 12),fontsize=fontsize)\n",
    "plt.yticks(fontsize=fontsize)\n",
    "plt.ylabel(\"TTFT (s)\",fontsize=fontsize)\n",
    "plt.xlabel(\"(a) Number of chunks\",fontsize=fontsize)\n",
    "plt.ylim((0,1.6))\n",
    "plt.xlim((1,13))\n",
    "plt.tick_params(axis='both', which='major', width=2)\n",
    "\n",
    "#-----------------chunk length-------------------\n",
    "x = [300,500,700,850,1000][:-1]\n",
    "\n",
    "y_full = [328*2400/2000,527*4000/3000,798*5600/4000,1291*6800/6000,1859][:-1]\n",
    "div = [0.15,0.14,0.12,0.13,0.15][:-1]\n",
    "y_ours = [y_full[i]/4.1*div[i]/0.15 for i in range(len(y_full))]\n",
    "\n",
    "\n",
    "ax = fig.add_subplot(132)\n",
    "plt.plot(x, [i /1000 for i in y_full],'^', markersize =msize,linestyle=\"-\", color=\"blue\", label=\"Full prefill\")\n",
    "plt.plot(x, [i / 1000 for i in y_ours],'s', markersize =msize,linestyle=\"-\", color=\"red\", label=\"Ours prefill\")\n",
    "\n",
    "plt.xticks((300,600,900),fontsize=fontsize)\n",
    "plt.yticks(fontsize=fontsize)\n",
    "plt.xlabel(\"(b) Chunk length\",fontsize=fontsize)\n",
    "plt.ylim((0,2))\n",
    "plt.xlim((150,1000))\n",
    "plt.tick_params(axis='both', which='major', width=2)\n",
    "\n",
    "#--------------batchsize----------------------------\n",
    "\n",
    "x = [1,2,4,6,8,10]\n",
    "\n",
    "y_full = [798*(i+0.01) for i in x]\n",
    "y_ours = [171*(i+0.01) for i in x]\n",
    "\n",
    "y_decode = np.array([26.15,27.54,27.64,27.74,27.82,27.99])*10\n",
    "ax = fig.add_subplot(133)\n",
    "plt.plot(x, [i / 1000 for i in y_ours],'s', markersize =msize,linestyle=\"-\", color=\"red\", label=\"CacheFuse (ours)\")\n",
    "plt.plot(x, [i /1000 for i in y_full],'^', markersize =msize,linestyle=\"-\", color=\"blue\", label=\"Full KV recompute\")\n",
    "# plt.plot(x, y_decode, 'o',linestyle=\"--\",color=\"cornflowerblue\", label=\"Decode 10 toks\")\n",
    "\n",
    "plt.xticks((2,6,10),fontsize=fontsize)\n",
    "plt.yticks(fontsize=fontsize)\n",
    "plt.xlabel(\"(c) Batch size\",fontsize=fontsize)\n",
    "plt.ylim((0,8.5))\n",
    "plt.xlim((0,11))\n",
    "plt.tick_params(axis='both', which='major', width=2)\n",
    "\n",
    "#------------------------------------------\n",
    "plt.subplots_adjust(wspace = 0.3, hspace =0.32,bottom=0.17)\n",
    "plt.legend(loc=\"upper center\",frameon=False,bbox_to_anchor=[-0.8,1.3],fontsize=fontsize,ncol=3)\n",
    "plt.savefig(\"time_vs_len_bsz_v2.pdf\", format = 'pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> plotting_code/fig17.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1100x200 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "plt.rcParams['font.size']  = 18\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "\n",
    "m_size= 6\n",
    "fig = plt.figure(figsize=(11,2))\n",
    "\n",
    "ax = fig.add_subplot(1,2,1)\n",
    "\n",
    "plt.plot([0.14457864231533474],[0.3199],marker='s',color = 'red', markersize=m_size+1, label=\"ours\")\n",
    "plt.plot([0.144],[0.1512],marker='x',color = 'chocolate', markersize=m_size, label=\"PromptCache\")\n",
    "plt.plot([1.86985927157],[0.3301],marker='o',color = 'cornflowerblue', markersize=m_size, label=\"Prefix Caching\")\n",
    "plt.plot([2.22],[0.3301],marker='^',color = 'darkblue',markersize=m_size,label=\"Full Recomp\")\n",
    "# plt.plot(x_mapreduce_samsum_34b,y_mapreduce_samsum_34b,marker='*',color = 'darkgreen', markersize=m_size, label=\"MapReduce\")\n",
    "# plt.plot(x_maprerank_samsum_34b,y_maprerank_samsum_34b,marker='+',color = 'darkviolet', markersize=m_size, label=\"MapRerank\")\n",
    "plt.ylim((0, 0.42))\n",
    "plt.xticks([0,1,2])\n",
    "plt.ylabel(\"F1-Score\")\n",
    "plt.title(\"CPU RAM\", fontsize = 18)\n",
    "ax.set_xlim(left=0)\n",
    "plt.yticks([0.0,0.2,0.4])\n",
    "#samsum 70b\n",
    "ax = fig.add_subplot(1,2,2)\n",
    "plt.plot([1.44],[0.3199],marker='s',color = 'red', markersize=m_size+1, label=\"CacheBlend (ours)\")\n",
    "plt.plot([1.32],[0.1512] ,marker='x',color = 'chocolate', markersize=m_size, label=\"Full KV reuse\")\n",
    "plt.plot([2.12],[0.3301],marker='o',color = 'cornflowerblue', markersize=m_size, label=\"Prefix Caching\")\n",
    "plt.plot([2.22],[0.3301],marker='^',color = 'darkblue',markersize=m_size,label=\"Full KV recompute\")\n",
    "# plt.plot(x_mapreduce_samsum_70b,y_mapreduce_samsum_70b,marker='x',color = 'darkgreen', markersize=m_size, label=\"MapReduce\")\n",
    "# plt.plot(x_maprerank_samsum_70b,y_maprerank_samsum_70b,marker='x',color = 'darkviolet', markersize=m_size, label=\"MapRerank\")\n",
    "plt.ylim((0, 0.42))\n",
    "ax.set_xlim(left=0)\n",
    "plt.xlim((0, 3.3))\n",
    "plt.title(\"Slower Disk (2.4Gbps)\", fontsize = 18)\n",
    "fig.text(0.5, -0.13, 'TTFT (s)', ha='center', va='center', fontsize=18)\n",
    "\n",
    "plt.legend(loc=\"upper right\", fontsize=18,frameon=False, bbox_to_anchor=[1.07\n",
    "                                                                         , 1.55], ncol=4, handlelength=0)\n",
    "plt.savefig(\"different_device.pdf\", format = 'pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plotting_code/fig6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "5d00ffef-5166-4f0c-bdd1-e196c9dd8c33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams[\"axes.linewidth\"] = 2\n",
    "\n",
    "fsize=20\n",
    "fig = plt.figure(figsize=(7,3))\n",
    "x = [0,0.005,0.02,0.05,0.1,0.15,0.3,0.5]#,0.8,1]\n",
    "x = [i*100 for i in x]\n",
    "y_34b = [1,0.5628,0.3413,0.2665,0.2235,0.2020,0.1890,0.1591]#,0.1124,0]\n",
    "y_70b = [1,0.5928,0.3113,0.2322,0.2135,0.1866,0.1490,0.1291]#,0.1044,0]\n",
    "y_7b = [1,0.4924,0.2432,0.2032,0.1925,0.18,0.11,0.13]#,0.1252,0]\n",
    "plt.plot(x, y_7b, linestyle=\"dotted\", color=\"black\", label=\"Mistral-7B\")\n",
    "plt.plot(x, y_34b, linestyle=\"--\", color=\"black\", label=\"Yi-34B\")\n",
    "plt.plot(x, y_70b, linestyle=\"-\", color=\"black\", label=\"Llama-70B\")\n",
    "#plt.plot(x, y_34b_r, 'o',linestyle=\"-\",color=\"lightsteelblue\", label=\"Yi-34B (random)\")\n",
    "#plt.plot(x, y_70b_r, 'o',linestyle =\"--\",color=\"slategrey\", label=\"Llama-70B (random)\")\n",
    "\n",
    "plt.ylim(0,1)\n",
    "plt.xlim(0,50)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel(\"Recomputation ratio (%)\",fontsize=20)\n",
    "plt.ylabel(\"Forward\\nattention deviation\",fontsize=20)\n",
    "\n",
    "plt.legend(fontsize=fsize, frameon=False)\n",
    "plt.tick_params(axis='both', which='major', length=4, width=2)\n",
    "plt.savefig(\"attn_dev.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58173fdd-7300-48e4-9af7-9f3977771c85",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plotting_code/fig7/plot_final.py <==
import pdb
import numpy as np
import matplotlib.pyplot as plt

fsize=20
plt.rcParams["font.family"] = "Arial"
#test_layers = [0,14,30]
#labels = [1,15,31]
line_styles = ["dotted",'--','-']
test_layers = [3,4,5]#[i for i in range(10,20)]
labels = [x+1 for x in test_layers]
#line_styles = ["dotted"]*len(test_layers)

fig = plt.figure(figsize=(10,3.2))
ax = fig.add_subplot(1,3,1)
for idx in range(len(test_layers)):
    bins_count = np.load(f"7b_{idx}_b.npz")['arr_0']
    cdf = np.load(f"7b_{idx}_c.npz")['arr_0']
    
    plt.plot(bins_count[1:], cdf, color='black', linestyle=line_styles[idx],label=f"Layer {labels[idx]}")
#plt.xlim(0.0,1.02)
plt.ylim(0,1.02)
plt.xticks(fontsize=fsize)
plt.yticks([0, 0.5, 1], fontsize=fsize)
plt.ylabel("CDF",fontsize=fsize)
plt.xlabel("KV deviation\n(a) Mistral-7B",fontsize=fsize)
#plt.legend(fontsize=fsize, frameon=False, handlelength=1, bbox_to_anchor=[0.14, 0.6])
plt.legend(loc="lower right", fontsize=fsize, frameon=False, handlelength=1, bbox_to_anchor=[1.12, -0.05])

test_layers = [9,10,11]#[i for i in range(10,20)]
labels = [x+1 for x in test_layers]
#line_styles = ["dotted"]*len(test_layers)
ax = fig.add_subplot(1,3,2)
for idx in range(len(test_layers)):
    bins_count = np.load(f"34b_{idx}_b.npz")['arr_0']
    cdf = np.load(f"34b_{idx}_c.npz")['arr_0']
    #plt.figure()
    plt.plot(bins_count[1:], cdf, color='black', linestyle=line_styles[idx],label=f"Layer {labels[idx]}")
#plt.xlim(0.0,1.02)
plt.ylim(0,1.02)
plt.xticks(fontsize=fsize)
#plt.yticks(fontsize=fsize)
plt.yticks([0, 0.5, 1], fontsize=fsize)
plt.ylabel("CDF",fontsize=fsize,x=100)
plt.xlabel("KV deviation\n(b) Yi-34B",fontsize=fsize)
#plt.legend(loc="lower right", fontsize=fsize, frameon=False, handlelength=1)
plt.legend(loc="lower right", fontsize=fsize, frameon=False, handlelength=1, bbox_to_anchor=[1.12, -0.05])


test_layers = [3,4,5]#[i for i in range(10,20)]
labels = [x+1 for x in test_layers]
#line_styles = ["dotted"]*len(test_layers)
ax = fig.add_subplot(1,3,3)
for idx in range(len(test_layers)):

    bins_count = np.load(f"70b_{idx}_b.npz")['arr_0']
    cdf = np.load(f"70b_{idx}_c.npz")['arr_0']
    #plt.figure()
    plt.plot(bins_count[1:], cdf, color='black', linestyle=line_styles[idx],label=f"Layer {labels[idx]}")
plt.xticks(fontsize=fsize)
plt.ylim(0,1.02)
#plt.xticks([0.2,0.6,1.0],fontsize=fsize)
#plt.yticks(fontsize=fsize)
plt.yticks([0, 0.5, 1], fontsize=fsize)
plt.ylabel("CDF",fontsize=fsize)
plt.xlabel("KV deviation\n(c) Llama-70B",fontsize=fsize)
#plt.legend(loc="lower right", fontsize=fsize, frameon=False, handlelength=1)
plt.legend(loc="lower right", fontsize=fsize, frameon=False, handlelength=1, bbox_to_anchor=[1.12, -0.05])


plt.subplots_adjust(bottom=0.28,wspace=0.45)
plt.savefig("kv_dev.pdf", bbox_inches="tight")


==> plotting_code/fig_14.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKgAAAF/CAYAAABt3vEVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3hURRfA4d9uek/oLSH0TgKC0qSL0gSkFyGCNAXpCNKRJl3hkyoEkY40KVKEIEhVOkjvnVBCSEjd+f647pIlm54QIOd9nn2yuWXu7CY7e++5M2d0SimFEEIIIYQQQgghhBDpRJ/eFRBCCCGEEEIIIYQQGZsEqIQQQgghhBBCCCFEupIAlRBCCCGEEEIIIYRIVxKgEkIIIYQQQgghhBDpSgJUQgghhBBCCCGEECJdSYBKCCGEEEIIIYQQQqQrCVAJIYQQQgghhBBCiHQlASohhBBCCCGEEEIIka4kQCWEEEIIIYQQQggh0pUEqIQQQgghhBBCCCFEupIAlRBCCCGEEEIIIYRIVxKgEkIIIYQQQgghhBDpSgJUQgghhBBCCCGEECJdSYBKCCGEEEIIIYQQQqQrCVAJIYQQQgghhBBCiHQlASohhBBCCCGEEEIIka4kQCWEEEIIIYQQQggh0pUEqFLBhQsXGDRoED4+Pri7u+Pg4EDRokXp3bs3N27ceGX1GDlyJDqdjvnz56dJ+d7e3uh0ugQfx44dS5Pjp5XIyEh8fX0ZOnRoelcl0QICAnBycuLff/9N76qIBAQEBCTqc+Pr65ui8tu1a2dalpS2wPi5vnr1qsX1t2/fpkiRIuh0Oho3bszBgwfR6XTkypULg8EQb9mRkZFky5YNW1tb7t27l6TXJZJnzZo1nDhxIr2rIVKJv7+/xfbCysoKZ2dnihUrRp8+fdL08xUVFcWAAQPIkSMHdnZ2FC1a1GK7k5oePXrE9OnTqVy5Mjly5MDW1hZPT0/atGnDgQMH0uSYliT1dfr5+aHT6dixY0ca1yxxLJ3fxHcu5+LiQoECBfjss8+4dOlSvGWHhobi6uqKTqejf//+cW539epVU/nOzs48f/483nIbN25s2j7m91L16tXx8/NL1OsW6UfaLGmzUuJtarOSa8eOHTRv3pzcuXNjZ2dHlixZqFy5MhMnTiQkJCTO/VavXk39+vVN/3/ZsmWjVq1azJ49m8jIyFjbV69ePdb7qdfrcXJyokCBArRv355Dhw5ZPFZat8fWaVZyBjF9+nQGDhyIwWCgdu3a1KhRg+joaA4ePMj333/PggUL2Lx5M1WqVEnvqqaaXr164e7uHuf6HDlyvLrKpILRo0cTGBjIN998k95VSbTq1atTr1492rVrx6FDh7CyskrvKokE5M2bN97G/HX83Ny5c4caNWpw/vx5WrRowZIlS7C2tqZEiRKcPn2anTt3Urt27Tj337x5Mw8ePKBJkyZkz579FdY8Yxo0aBDfffcd27dvT++qiFTm4+ND48aNTb8rpQgJCWHPnj1Mnz6dX3/9lUOHDqVJOzJ//nwmT56Mt7c3fn5+ZMmSBW9vb0aMGEHp0qVT/Xh//PEHbdu25d69e5QrV47GjRvj4uLCmTNnWLFiBcuXL2fq1Kn07t071Y+dUo0bN8bb25v8+fOnd1WA+M9vLJ3L3bt3j927d+Pv78/69ev5+++/43wtq1atIjg4GCcnJ/z9/Rk7dix2dnbx1ickJIRNmzbRrFkzi+uDgoLYsmWLxXU//PADZcqUoVGjRjRp0iTe44j0J22WtFnJ8Ta1WckxePBgJkyYQNasWalXrx45cuTg8ePH7Nmzh6+//prZs2eze/duPD09TfsYDAY+/fRTli5dSt68eWnQoAFZs2bl/v377Nixg+7duzN//nz++OMP3NzcYh2zQ4cOeHt7m8oKDg7m33//ZdmyZSxZsoSpU6fSq1cvs33SvD1WItm+//57BaiSJUuq8+fPx1q/ePFipdfrlbOzs7p48WKa12fEiBEKUPPmzUuT8vPmzasAdeXKlTQpPz2cPHlSWVtbp9l7lpbOnz+vrKys1A8//JDeVRHx2LVrlwJUtWrV0rT8tm3bmpYlpS2I63N9+/ZtVbhwYQWoTz/9VEVFRZnWTZ06VQHKz88v3rKbNGmiALVp06akvSiRLB06dFCA2r59e3pXRaSShQsXKkB16NAhzm0+/fRTBaiuXbumSR06duyoALVq1ao0KT+mv//+W9nY2ChXV1e1ZcuWWOuPHTumsmbNqgC1fPnyNK+Ppfb1TRHX+U1C53JRUVGm/6l27drFWX7VqlWVk5OT+uabbxSgFi9ebHG7K1euKEDlyJFDAap58+ZxlrlgwQIFKBcXF4t1bN++vcqTJ48KDQ2NswyRvqTNMidtVuK9jW1WUuzdu1cBqmrVqrHauOjoaDVw4EAFqLp165qt++WXXxSgWrdurSIjI83WhYeHqzZt2ihAde/e3WxdtWrVFKB27dplsT5HjhxR2bNnVzqdTv3222+x1qdleyxD/JLp6tWrDBw4EHd3d3bu3EmhQoVibdOuXTv69evHs2fPGD9+fDrUUiRk7NixuLm50b59+/SuSpIVKlSI+vXrM2bMGEJDQ9O7OuItErPn1Oeff46/v79ZL7127dphY2PDmjVrCAsLs1jGw4cP2bRpE3ny5OGjjz56VVUXIsMZMmQIAL/99lualB8eHg5AlixZ0qR8I6UU7dq1IzIykl9//dViu+Hj44O/vz8Aw4cPT3CYcUaW3PMbKysrRo0aBcC2bdssbnPp0iX27NlD9erVadu2LQCzZ8+Ot9wCBQpQpkwZNm3aFOc5y/Lly8mfP3+cvVx69+7NzZs3+d///pfYl/NW+u3cb3hP9+a3c2nzmU9r0mYJS97GNsvIOGwwvpEU69atA6Bnz544ODiYrdPr9YwfP56sWbOyZcsWgoODY+3Xt29frK3NB8fZ2toyc+ZMrKysWLlyZbx1fFmZMmVYsmQJSim+/vprlFJm69OyPX79AlTXr8ORI7Ef16+nd83MLFq0iPDwcHr06EHWrFnj3K5Pnz6MGzeOTp06mS2/ePEiXbt2pWDBgjg4OODo6Ejx4sUZNmyYxbGuFy9e5PPPP8fLywsHBwcKFy7MgAEDePToUaxtDQYDU6dOpVixYtjb25M7d26+/PJLnjx5Emvb27dv88UXX5A3b17s7OzIlSsXn332WaqMoY0vD067du3Q6XQEBASYloWEhDB48GBKlSqFk5MT7u7uVK9ePc4P1IoVK3j//fdxcXHBycmJd999l59++inR9bt06RKrVq2iVatW2Nraxlq/f/9+GjduTJYsWbCzs6NAgQL079+fhw8fpuh1ent7U7JkSTZs2IC3tzf29vZUqVLF1P05Ke+Bn58f9+/fZ8mSJYl+3eL1ZxxvHxUVZbY8KioKnU5n6oqbFozBqXPnzvHll18yd+5c9Hrzr4qsWbPy8ccf8/Tp0zhPMJctW0ZERASfffZZrP1fZvwMbdy4kQ8++AA7Ozty587Nvn37AK1N+/HHHylXrhxOTk64urpSrVo105fyy+7evUvv3r0pUKAADg4O5M+fny5dunDz5s1Y2/7yyy9UrlwZZ2dnHB0dKVu2LN9//32s97569eq4u7sTGBhIly5dyJYtG05OTlSuXNlUz4ULF1K6dGkcHBwoWLAgo0aNMhv3b8wNMWHCBFatWmXaNl++fAwePJhnz56ZHTO+3BBVqlQxy3eg0+lYtGgRAB988AE6nc5s++3bt1OnTh08PDxwcHCgdOnSTJ482WJegozi3pNo1uwPZe62Z6zZH8q9J9HpXaVk8fLyAiAwMNC0rHr16jg7O7N//36KFy+Ovb09xYoVM/2PPXnyhEGDBlGoUCHs7OzImjUrzZs3N8tfZvx/NX6/1KhRw/R99nKek4MHD2JtbY2LiwvXXzpfGzhwIDqdjk8//TTe1/Hnn39y9uxZqlSpEu/Q4Xr16jF+/HimTJlCdPSLv1lQUBAjR46kTJkyuLi4YGdnh5eXF506dYpVJ4Dg4GCGDRtGsWLFcHBwwNPTk1atWnH27FmLx920aROVK1fG0dGRTJky0bhxY86cOWO2jaXPrE6no0GDBpw5c4bGjRvj4eGBo6MjFSpU4Ndff411HIPBwPfff0/JkiVxdHTEy8uLYcOG8ccff6DT6Rg5cmS87yMkfH6TkGzZsgHae2rJggULUEpRr149ihcvTunSpfnrr784efJkvOW2bNmS0NBQNm7cGGvdgwcP2LlzJy1btoxz/zJlylC6dGl++OEHs799RhIaGUr3Td25FnSN7pu6Exr55t2glDZLI23WC29rm5UUERERAHHmctbr9SxfvpzNmzdjY2OT6P08PDxYt24dS5cuTXKdatWqxXvvvceZM2c4cuSI2bo0bY9TvU9WSly7ppS9vVIQ+2Fvr61/TZQvX14Bat++fUne99ixY8rV1VU5ODio1q1bq0GDBqlOnTqpzJkzW+xKuG/fPuXq6qp0Op2qW7eu6t+/v6pRo4YCVJkyZVRwcLBS6sWwnuzZsysnJyfVoUMH1bdvX1WkSBEFqAoVKpiVe+bMGVPXvfr166uBAweq5s2bKysrK5UpUyZ19OhRs+2TOsQvvmFGbdu2jdWtsFatWgpQH374oRo4cKDq1q2bypIliwLUnDlzzPbv2bOnApSXl5fq2rWr6tOnjypYsKACVMeOHRNVv2+//VYBavPmzbHWLViwQOn1emVra6uaN2+u+vTpo959910FqLx586rr168n+3XmzZtXubu7KwcHB9WmTRvVo0cPNXz48CS/B0op9fTpU2VjY6Nq1aqVqNf8Ntq+XalixbSfr6PkDPEzftZe7qobGRlp+h98ufzUGOJ3584dU3vRr1+/ePfbvHmzAlSjRo0sri9XrpzS6XSJai9itl2+vr5qwIABqm7duur58+cqOjpaNW7cWAGqaNGiqmfPnurLL79UuXLlUoAaNWqUWVkXLlxQOXPmNHWT7tevn/r444+VTqdTXl5e6vbt20oppQwGg2kYQPbs2VXHjh1V9+7dVb58+UyfwZjvf7Vq1ZSjo6MqWrSoKlq0qOrfv7+pXs7OzqpHjx7KwcHB1O4a6/Dtt9+ayjD+rYzfH/Xq1VN9+/ZVvr6+ClDvvPOOev78uWn7+IbsVa5c2aw9HjFihPLx8TENyRwxYoRp28mTJytAZcmSRXXs2FENGDDAtG2dOnVi/Z9lBHvPhKnOPz5UXX58aPZz779h6V01M4kZLnPs2DEFqPz585uWVatWTdnY2KhMmTKphg0bqr59+6pu3boppZS6e/euKlSokKld6t+/v2rfvr1ycHBQ9vb2auvWrUopbZjDiBEjVKlSpUx1GDFihLpy5YrFdmfYsGGm/2ujgIAApdfrVf78+dXTp0/jfa0DBgxQgBo3blyS36dnz56p4sWLK51Op+rUqaMGDhyoevTooYoWLWpqM2MOQ3j48KGprStbtqzq3bu3at26tbK2tlbu7u7q1KlTSqkXn9ls2bIpvV6vGjRooAYMGKCqV6+uAOXh4WFqU5Sy/JkFVJEiRZSrq6sqW7as6tu3r2rbtq2ytrZWgFq7dq3ZazEOxyhQoIDq2bOn6tChg7Kzs1MFChRQgNlnOy7xnd8k5lxu9erVClDvvfderHXR0dEqT548ysbGRj148EAppdSkSZMUoL744otY2xuHy1SuXFldvnxZAapp06axtvvxxx8VoE6cOBGrfYtp0KBBClB79uyJ5x14ew39Y6jSj9IrRqL0o/Rq2M5h6V0lM9JmJY60Webe5jYrZpnxfS6M59V6vV61b99ebdu2LVHD54z1sLW1VT169FB79uxRERERCe6X0BA/o6+//loBasqUKbHWpVV7nPIAlcGg1LNnqfPYu9dycMr42Ls3dY5jMKT4ZWfPnl0B6tGjR0net0GDBgpQO3fuNFt+79495eLiovR6valRNBgMqkiRIkqv18dqEHr16qUANW3aNKXUi4s8V1dXdfbsWdN2oaGhpg/3sWPHTMvfeecdpdfr1caNG83K3blzp9Lr9apkyZLKEOO9MpbRq1cvNWLECIuPx48fm7ZPSuDm1KlTCmKPHb506ZKysbFRhQoVMi3bsGGDAlSNGjXUs2fPTMvDw8PVhx9+qAC1cuXKWMd8mfGDGRgYaLb82rVrys7OTnl4eKgjR46YlhsMBjVkyBAFqA8++CBZr1OpF+/joEGDzLZNynsQU+nSpZWdnd1rn5MhNZsK4yM4WKmyZbXmoWxZ7ffULD8VmgrTyULevHnj/NwsXLjQbJ/0CFDt37/fdPITV1AkpujoaJU7d25la2sbqx08ffp0rM9JfIz1zZcvX6z/4x9++MH0+mJ+4T558kT5+PgonU6nDh48aFpep04dBcTKzTZt2jRT+6WUUsuXL1eAKleunLp//75pu2fPnpnKGDt2rGm5sb2oVKmSCgt7EcRo2bKlApSNjY1Z+3ru3DkFqIIFC5qWGf9WgJo6dappeWRkpKmcMWPGmJYnJUAV1/bHjh1Ter1eFS9e3HRippR5gG7ixImxyn/dGAwGFRaROo/rDyJV5x8fqs//F/vR+ceH6saDyFQ5jiEVGpCELvYiIyNN5xRff/21abnx/7VVq1ax9vnkk08UoH788Uez5adOnVLOzs4qa9asKiQkxLTc0veYpXYnIiJCvfPOOwpQS5cuVU+ePFFeXl7K2tra7DMaF+NnYM2aNQlu+zJjENZ4s8coOjpaVaxYUYF5LrwuXbooQPXv39/s77R27VoVM/Ae8zO7dOlSs7JbtGihADV9+nTTsrgu9gD11VdfmR3LmLukdu3apmXr1683XRgZbz4qpdSBAweUlZVVoi/24jq/USrui72oqCh17949tXjxYtMN05fPD5V6cRH18ccfm5bdvn1bWVlZKVdXV7PzMqXML/aU0m7wOjg4xNquatWqqnjx4kopy+2b0Zo1ayz+rV9HBoNBPQt/lmqP43eOK+vR1oqRmB42o23U8TvHU+0YKW23pM1KHGmzzL3NbVbMMuMLUCmlVN++fU3vvzHoVKlSJfXNN9+oAwcOWNwnKirK9Lc1PhwdHVWNGjXUt99+q06ePGlxv8QGqP73v/8pQPXt2zfWurRqj1M+i19oKDg7p7iYREmtmfCePQMnpxQV8fjxYwCck/Hav/rqK5o2bUqNGjXMlmfLlo0SJUpw4MABHj58iIuLC4cOHeLcuXM0atTIbDYM0DL9G7vAxvTpp59SpEgR0+8ODg589NFHzJkzh4sXL+Lj48Phw4f5559/aNKkCfXr1zfbv0aNGjRq1Ii1a9dy4MABKlasaLb++++/j/O1+fn5xTvDX1yMY7LPnj3LgwcPTMMm8+fPz7lz58xm+TCOGZ4+fTpOMf6Otra2TJw4ka1btzJ//nyaN28e7zH//vtvcuTIQebMmc2W//LLL4SHhzNixAjKlCljWm7sprpixQq2b9/OlStXyJcvX5Jfq9HLXUKT8h7EVKpUKU6cOMHJkyd59913k12ftJbWTcWRI+DikrplpkJTYXLt2jXTGPmXVatWLd2nz27SpAl3796lYcOG/Pbbb3z66accP37c1G36ZXq9Hj8/P8aOHcuqVavo0qWLaZ0x38Lnn3+epDp8/PHHscbdz549G71ez8yZM826NLu5uTF69GgaNWrETz/9xLvvvsudO3fYvn07Pj4+9OzZ06ycL774gjt37vDOO+8AmIYD//DDD2bDtJ2cnJg1axaFChVizpw5sWaS6dWrl9msL1WqVGHFihXUr18fHx8f0/LChQuTNWtWrl69ilLKbMhd0aJFzWZEsba2ZsqUKfz666/4+/ub8nOkhrlz52IwGBg/frxZPg6dTsfkyZPx9/dn/vz5DBgwINWOmRYioqDHvMdpfhylYNTKp6lS1szOHtjZJLxdYhw7dsxsmIRSisDAQLZv386FCxcoUaKExf+bl79n7t27x9q1aylTpgzdu3c3W1eiRAk6d+7MtGnTWL9+Pa1bt05SHW1sbFi8eDFly5alb9++rF27luvXrzN+/PhEfTel5Lyqdu3azJ07N9b3vl6vp1q1auzfv5/79+8D2nCI5cuXkyVLFsaNG2f22WzcuDEjRowgd+7cZuWUKFEi1vvRpEkTVq5cycWLFxNVx2HDhsU6VseOHbly5Ypp2YIFCwCYOHGi2fvw3nvv0b59exYuXJioY8V1fhNTfOcvuXPnZvny5bHODwFTHWIOf8qZMyd16tRhy5YtLF26lM6dO8dZdsuWLTl8+DAbN240/X/eunWLPXv2MHr06ARfW6lSpQA4fPhwgtumt9DIUJzHp+01UqQhEp85PglvmEjPBj/DyTblJz7SZsVP2ixzb1ub9eTJE6ZPn272O8T+XBhnmjSaMmUKDRs2ZObMmfz++++EhISwb98+9u3bx7hx46hatSo//fQTBQsWNO1jZWXFihUraNWqFXPnzmXXrl2Ehoaya9cudu3axbBhw2jcuDFz5syJ85w+PsYhl0+fxj43Sqv2OOUBqgwqa9as3Lp1i8ePHyf5j/3BBx8A8OjRI44fP87ly5e5ePEi//zzj2l8p3Es59GjRwGoVKlSrHKyZ8/OhAkTYi2PGZwyMl6YGMdyG/+RHjx4YHFssDG31ZEjR2IFqK5cuZLqOXBKlSrF+++/z549e8iTJw9VqlThgw8+4KOPPsLX19dsW2PdV61axZo1a8zWGQwGdDpdrHGyLwsJCSEkJMTiVKTGfV8OIIJ2IVmpUiUuXrzI0aNHUxSgevnYSXkPYjJeXN+7dy/ZdRFpr1q1ama5yF43d+/eZeLEiQwYMIBWrVqxYsUK2rdvz5YtW2LlMzLq2LEj48aNY8mSJaYAVXR0NL/88gtZsmSJFVRPyMufiZCQEM6cOYOzs7PZF72R8Qvf+Jk9fvw4SimL7aWtrS3fffed6fcjR47g4ODAe++9Z7EeefLk4fr16zx69IhMmTKZ1hUuXNhsW+MJWYECBWKV4+joyIMHD4iOjjZLXFm9evVYebly586Np6cnFy9eJDg4GJdUirYa28vt27dbbBddXFw4f/48z549S9ZJtng1jh8/zvHjx02/6/V6XFxcKFSoEKNGjaJ3794W/2de/kz9888/KKWIjIy0+N1/+fJlQPt8JPViD6BYsWJMmDCB3r17s2rVKmrWrMnAgQMTta/xu8x40ZcUPj4++Pj4EBYWxqFDh7hw4QKXL1/mxIkT/PHHH8CL86rLly/z9OlT6tataxb0NrL0viTmvCo+mTNnjpWw2Xgzz5jQGeDQoUNYWVlZvDh+//33E3WxF9/5TUzGKduVUty4cYOVK1fy/Plzhg8fztChQ80mxjB69OgRGzZswN3dnYYNG5qt69ChA1u2bGH27NnxXuy1aNGCAQMGsHLlStPF3ooVK1BK0apVqwRfn5zzvBmkzYqftFkvvI1t1pMnTyzelH75c2HpBnX16tWpXr06ERERHDp0iICAALZt28bevXv5888/qVGjBidOnMDDw8NsvyZNmtCkSRNCQ0PZt28fAQEBbNmyhSNHjrBu3TquXLnC33//HSuRekKMCdktfV7Tqj1OeYDK0VHrZpAajh2Lv5fU3r0Qz4V6ojk6priIAgUKcOvWLS5cuJBggOrs2bMULlzYdEFy584d+vbty+rVq02JeHPmzEnlypXJnTs3V65cMWXKNybkdnNzS3TdXu6BEJOxXGNjunfvXvbu3Rvn9paSsKeV33//nalTp7J06VJ27tzJzp07GTx4MIULF2b69OnUrVsXeFH3MWPGxFlWQvU2luFo4X/BmGAvrvfceJciJCQkgVcUP0vHTux7EJOxF9mr/FslR2o2FQA7doCl+Me6dRBPrsokSYWm4o0xefJk+vXrB8CsWbPYu3cvW7duZdKkSXGerOXPn59q1aqxe/durl+/jpeXF9u3b+fOnTv06dMnyYkuX/5MGANQz549i7P3Gbz4309KexkUFESmTJniTOCeO3durl+/TkhIiFmAKq4gjr29fYLHNPL09LS4PGfOnFy5coUnT56kWoDK2NbNnDkzwe1e5wCVrbXWIyk1rD/0nD9OhGFQsdfpdVCrtD2N3o37ezSxbFPxFmCHDh1MPROT4uXPlPH/4dSpU5w6dSrO/VLyffLJJ5/Qv39/oqKiqFSpUoKTJBgZg7wXLlxIcNsrV66QI0cO0/lOREQEI0eO5McffzR9h7u6ulK+fHlKlCjB3r170/y8Kj6W2gdj4D/m/oGBgWTJksXiBcTLPSTiEt/5TUy9e/c2u9k4dOhQ3n//fUaOHImHhwdfffVVrH2MPczDw8PjbPOOHDnCoUOH4uyB4unpScWKFdmyZYspML58+XLKlStn1isgLm/KOQ+Ao40jzwanzomPUoomK5qw6+ouotWLhMTWOmuq56vO2hZr47yZlBSONqlz4iNtljlps+L2NrZZ3t7eZu/T1atXyZcvX5I+F7a2tlSpUoUqVaowdOhQTpw4QePGjbly5QoLFy6kb9++FvdzdHSkdu3a1K5dmzFjxhAQEECzZs04fvw4GzZs4JNPPknU8Y2MPeYs3YhNq/Y45bP46XTaGJjUeMTzYQK09alxnFRowOvVqwdoAYX43Lp1ixIlSpAtWzZCQkJMMwgsX76czp07s3fvXh49esTt27dZtWpVrGCX8YIhrlkJEhMFt8R48TNhwgSUlovM4mPYsGHJKh9eNGSWplS1FNxxdHRk6NChnDlzhhs3brBo0SKaNGnC+fPnadSokWm2KhcXFxwdHTEYDHHWO6HZBIwNt6WZDV1dXQHtb2eJsSE1dkNN6uuMT2LfA0v1ie/L6HWQmk2FoyOMHQsvn0Po9dpyR8fXpqlI5ntl+X8qpUHR+DRt2tT03MPDA39/f3Q6HUOHDuXgwYNx7tepUyeUUixbtgzANJNcUof3WWJsp4oWLRpvO3Xp0iUg4fYy5vvn6upKYGCgafaTl738OU9NcU1XbGyPjHctU6NtMb6Hd+/ejfc9jCto9rrQ6XTY2aTOo1oJO+I6PVdA9ZJ2qXKc1LhYTG3G/4du3brF+/+QlBlxY1JK0bFjR6KiosicOTPfffddgj2ajRJ7XgVQt25d3N3d2b17N6DNujV+/HjeeecdNm/ezM2bNwkKCmLHjh1UrlzZbN+ktBOvmouLC8HBwRYvIGNOKx6f+M5v4pM/f35Wr16NtbU1vXv3tjhdu7E3ROvWrenatWush7FHakLTt7do0YLnz5+zceNGLl++zOHDhxPd++VNOecBrd1ysnVKlYeznTOzGsyK1a7odDpm15+Ns51zqhzndWu3pM2SNisub0qblRi3bt2iYMGCfPjhh3FuU7p0aVPnDOPMjYcPHyZfvnzxnnNXr17dFMyKa8bH+BhHf7z//vux1qVVe5zyAFVqypIF4roLbW+vrX9NtGnTBkdHR2bOnMmDBw/i3G7atGkYDAYqV66Mk5MTJ06c4NixY9SpU4cff/yRypUrm7roRUZGcv78eeBFdNqY08TSBWJQUBAeHh7xTm0aF2NupbguPOfPn8+IESM4d+5ckss2MvaesNRAvXy34cCBA/Tr148DBw4AkCdPHtq3b8+aNWv47LPPiIyMNE3lXqZMGUJDQy1ODXrv3j169+7N/Pnz461bpkyZcHJyMpvi1qhs2bIApi+Rlxk/qCVLlkzy64xPUt6DmIyvIW/evIk+1psuIgKuX4eXr9sNBrhxQ1v/Jovrfyop/08pVbt2bXr16kVkZCStW7eO88SoadOmuLm5sWLFCp4/f86GDRuoWLEixYsXT3EdXF1dyZ8/P5cuXbL4WT19+jT9+/dn9erVQPztpVKKfPnyme52lS1bFoPBwJ49e2Jte/v2bc6fP0/+/PkTvKOXHJbq9+DBA86fP4+Pj4/piz6u/4Po6GjTsIaYLF1YxNfWh4WF0adPH6ZOnZqoO6pvi+zuVnSo4YROp/WYivmzQw0nsrnFHibwtjAOFz906JDF9WvXrmXo0KHJzicxc+ZMduzYQfPmzVm3bh1RUVF8+umnhIWFJbjvu+++S+nSpdm7dy/bt2+Pc7uNGzdy7tw53N3dTRcXixYtwtnZmS1btlC3bl2zO/enT58GXpxXFS1aFDs7O/755x+LN7OqVauGu7t7sm8ApkT58uUJDQ01GwJiZDw3SEh85zcJqVixIoMHD0YpRYcOHcwuGI8cOcKxY8fIly8fS5YsYfbs2RYfoA1/ie9is3nz5uj1en799VdWrVqFXq9P9FTtGfGcx6hgpoIMqjwIvU67fNPr9AyqMogCmWL3bHhbSJslbVZ83oQ2KzGyZ8/O/fv32bVrF9evX49zO+N5Xp48eUw/r1+/zrp16+L9+7+8X2L98ccfnDx5Eh8fH0qXLh1rfVq1x69XgMrLC86dg3/+if04d05b/5rw9PRk6NChPHnyhNq1a5vu4BsZDAZmzJjBlClTcHR0ZPz48cCLCOPt27dNw/tAu+Do06ePKRIZGRkJaNHK/Pnzs2HDhliR4bFjxxIVFWXKaZUUlStXpmjRoqxdu9Z0cWf0999/07NnTyZOnGg2tCWpjMnbN23aZHbxs3r1alPja/T06VOmTp3KyJEjzXoLKKVMvYaMY5M7deoEaEmPY140GwwGvvrqK77//vsEI8Q6nQ5fX18ePnzI7du3zda1a9cOW1tbpk+fbsoBZjRmzBjOnj1LzZo18frv/zEprzM+SXkPYjp+/Dg2NjamgFlGYGcHhw9bbioOH9bWv8mM/1O//fabaVlUVBRjx459pfUYP348JUqU4MqVK2ZJ0GNycHCgdevWHD16lFmzZhEaGpoqvaeMOnXqRGRkJN27dzfLe/D8+XO6devGlClTuHv3LqB1qa5atSpHjhwxJe40mjVrFg8ePDC1lx07dgSgX79+ZjcZQkND6datGwaDIc0S1//xxx+sXbvW9HtkZCS9evUiKirKLA+Cpf8D0G58WEpWacxNEbNXmLG9HDBgAHfu3DHbfujQoUyfPp19+/a9dnfN01rlonaMaePGh772lCtgy4e+9oxp40blom9445EALy8vPvjgA44cOcKUKVPM1l2+fJlu3boxduzYJA1ZNTp37hxff/01mTNnZubMmVSpUoXu3btz5syZWJMNWKLT6fjxxx9NJ/6W7obv3r3blOh24sSJpno6ODjw/PlzU1Jho2XLlrFp0ybgxXmVnZ0dLVu25P79+7ES3G7atMmUezM9hrwa286vv/7arKfl8ePHmTt3bqLKiO/8JjGGDh1KiRIluHv3Lv379zctN7ap7du3j7O98PX1pVy5coSGhpp601qSK1cuqlSpYkpQXKVKlUQPBzJeCMecxCYjGfz+YHI65wQgl0suBlUZlM41SlvSZkmblZDXvc1KDGtra9NN4SZNmpgloje6efMmo0ePxtbWlvbt2wNaaog2bdrw8OFDmjVrFuv/CbSA5/fff0+mTJlo0qRJout0+vRp/Pz80Ol0TJo0yeI2adYeJ2fqP6ExGAxqwIABClBWVlaqbt26ql+/fqpz586qWLFiClAuLi5q8+bNZvsYp6L09fVV/fv3Vz179lSFCxdWgMqWLZsC1J9//mnaZ8+ePcrJyUnp9XrVuHFj1b9/f1W1alUFqIoVK6rw8HClVPxTyw8ZMkQBZtPZ//3338rd3V3x33Tw/fv3V61bt1Z2dnZKp9Mpf39/szLimuYzLhEREaZ9KleurL7++mvVqFEjZW1tbaq/cWrL6OhoVb9+fQWo4sWLq169eqm+ffsqX19fBahmzZqZld2+fXsFqJw5c6rPP/9c9e3bV5UsWVIBqmzZsurJkycJ1m/UqFEKUMuWLYu1bt68eUqv1ytbW1vVvHlz1adPH1WhQgUFqLx586qrV68m63XGfB8jIyPNjpnU90Appe7du6cAVb169QRfr0gfxil/q1Wrluh9tm7dqgBlZ2enOnTooPr376+KFy+u8uXLp7y8vFTevHljlR9z6uT42oKXJfS5Pnr0qLK1tVWAmjNnjsVtDh8+bJrW1sXFJdZUvAmJr74RERGqVq1aClAFChRQ3bt3V1999ZXy9vZWgKpbt66pDVRKqbNnz6qsWbOatWvGz1XBggXV48ePTdsa25Hs2bOrTp06qS+++ELlz5/ftG9ERIRpW+N0vBcuXDCrn3FK7SFDhsSq+8ufdePfys3NTel0OtW4cWPVu3dvU9tVr149FR0dbdo/MDBQubq6KkB99NFH6uuvv1a1a9dWdnZ2pvYo5t/t22+/NbWBgwYNUqGhoUoppYYNG6YA5e7urtq3b68GDBhg1p5dv349SX8v8eokNGV7XOL6f1VKqatXrypPT08FqEqVKqm+ffuqjh07mv7XRo8ebbZ9YqZsj4yMVOXLl1eA+uWXX0zbPX36VHl6eiqdTpfgVNZGq1evVvb29gpQ5cqVUz169FC9evUyvSa9Xh+rjt98843pnKBnz56qf//+6v333zd9vl9+Xffv31cFCxY0nUf169dPtWjRQllZWanMmTObPleW2lej7du3x/rbxDVle+7cuS2+VkvrPvnkE1N71bNnT9W2bVvl4OBgatdefu2WxHd+k5hzuQMHDii9Xq8AtXPnThUWFqY8PDyUTqdTly9fjvfYc+fOVYAqVqyYUir2lO1GxqnLATVr1iyzdfFN2f7FF18oQAUEBMRbj7fZhrMbVN5pedWGsxvSuyqxSJslbZa0WckTGRmpWrZsqQBla2urPvzwQ9WvXz/19ddfqyZNmigHBwdla2urli5darZfcHCw6X/NyclJNWrUSA0cOFD1799fffTRR8ra2lq5uLjE+n827tOhQwc1YsQINWLECDV8+HDVp08f9cEHHygrKyul1+vVjBkz4qxzWrXHEqBKBfv371cdOnRQRYsWVS4uLsre3l4VLVpU9e3bV928eTPW9g8ePFDdu3dXefPmVXZ2dsrLy0t99NFHavPmzWrx4sUKUAMHDjTb58yZM6p169YqW7ZsytraWuXNm1cNGDBABQcHm7ZJaoBKKe1D2LlzZ+Xp6alsbW1Vrly5VIMGDcwCZEZJDVAZy2/VqpXy8PBQDg4OqlKlSur3339X06ZNi/XlERISor777jtVunRp5ebmphwdHVWZMmXUtGnTzC4UldICff7+/qpSpUrK2dlZOTk5qZIlS6pvv/1WBQUFJapuFy9eVHq9XrVv397i+j///FM1aNBAeXh4KDs7O1W4cGE1ePBg9ejRoxS9zrgCVEl9D5RSatGiRRb/ruL1kZwAlVJK/frrr6p8+fLK3t5eZcmSRXXo0EHduXNH+fj4vNIAlVJKfffddwpQDg4O6tSpUxa3KV26tAJU586dE/0aE1vfiIgINW3aNFW2bFnl4OCgXF1dVdmyZdUPP/ygwsLCYm1//fp11aVLF5U7d25lbW2tcubMqbp27aru3btntp3BYFALFixQFSpUUI6OjsrZ2VmVL19e/e9//zMLFCmVugGqtm3bqnnz5qkiRYooe3t7VaxYMTVp0iSLbcLx48dV/fr1lYuLi3J2dlYffPCBOnTokOrVq1esv9vDhw9V3bp1lYODg3Jzc1OnT582rduwYYOqXbu2cnNzU/b29qpIkSKqX79+6u7duxbfc/F6SIuLPaW0i52+ffuqAgUKKFtbW5UtWzZVs2ZNtWFD7AvexFzsGT/DDRo0iLX/xo0bTcHQxH4/X7lyRX399dfK19dXZc6cWdnY2ChPT0/Vrl07dejQoVjbR0ZGqokTJ6pixYopBwcHlT17dlWxYkU1Y8YM08XGu+++a7bPw4cPVb9+/VS+fPmUjY2NypIli2rdurW6ePFinK8zprS62IuIiFBjx45VhQoVUra2tsrLy0uNHj1aTZ06VQFqypQpCb5/8Z3fJPZcrnfv3qaLTn9//0R/jwUHBysXFxfTRUtcF3v37t1TVlZWytraWj148MBsXVwXewaDQRUoUEB5e3srg8GQYF3EqydtlrRZ0malzKZNm1Tr1q2Vt7e3cnJyUvb29qpAgQKqa9eu6uzZsxb3MRgMasmSJapx48bK09NTOTg4KCcnJ1WsWLE44xHGz9zLD0dHR1WkSBHVqVMndeTIkTjrmZbtsU6pDJR4QoiXtGrVig0bNnD79m3T9KlvkipVqnDjxg0uXLiQ5BnThBCvVkBAADVq1KBt27b88ssv6V0dIcRr5ubNmzg7O1s8HxkyZAjjxo1j5cqVNG/ePMGy3vTzG0t27NjBBx98wKxZs+jWrVt6V0eIDE/arIwrLdvj1ysHlRCv2PDhwwkPD0/WVLjp7eTJk/z111988803EpwSQggh3nBTpkzBw8ODX3/91Wz5vXv3WLRoETY2NlStWjVRZb3J5zdxmTVrFl5eXqYcgkKI9CVtVsaVlu2x9KASGV6/fv345ZdfuHDhAq6uruldnUSrX78+gYGB/PXXX1hbW6d3dYQQCZAeVEKI+Jw6dYp3330Xg8FAo0aNKFCgAPfv32fdunU8fPiQqVOn0qdPn0SX96ae31hy6NAhKlSowLp16/j444/TuzpCCKTNyqjSuj2WAJXI8MLDwylfvjz16tVjwoQJ6V2dRNmxYweNGjXi6NGjFC5cOL2rI4RIBAlQCSEScubMGSZOnMju3bu5c+cOrq6ulC1blq+++op69eolqaw38fwmLu+//z5FihRh/vz56V0VIUQM0mZlPGndHkuASgghhBBCCCGEEEKkK8lBJYQQQgghhBBCCCHSlQSohBBCCCGEEEIIIUS6kgCVEEIIIYQQQgghhEhXEqASQgghhBBCCCGEEOlKAlRCCCGEEEIIIYQQIl1JgEoIIYQQQgghhBBCpCsJUAkhhBBCCCGEEEKIdCUBKiGEEEIIIYQQQgiRriRAJYQQQgghhBBCCCHSlQSohBBCCCGEEEIIIUS6kgCVEEIIIYQQQgghhEhXEqASQgghhBBCCCGEEOlKAlRCCCGEEEIIIYQQIl1JgEoI8VoZOXIkOp0OnU5Hx44d4902MDAQGxsbdDod1atXByAgIACdTke7du2SdXyDwcC8efO4fft2svZPSPXq1dHpdFy8eDHBbWO+F/E9rl69CoC/v7/F9XZ2duTJk4dWrVpx7NixNHldQoi3Q58+fdDpdPj4+BAZGRnndtHR0VSoUAGdTseoUaPQ6XQMHTo00cc5d+4crVq1wsvLC0dHR0qVKsXkyZPjPaZRWFgYxYsXR6fTxVoXV7vp4OBAvnz56NSpE5cvX050PYUQGYuxDRk5cmS82129ehWdTkeVKlVeTcXSmPH1JPR4+X25fv06fn5+eHp64ujoiK+vL/PmzYtVvpyjisSyTu8KCCFEXNatW8ecOXOwsbGxuH7VqlVERUWZLfP29mbEiBGULl06Wcds06YNK1as4MKFC8naPzUZg26W/PPPP2zcuJESJUqQPXt2s3U+Pj40btzY9HtoaCjXrl1j/fr1rFmzhh07dlC1atU0qrUQ4k02btw4Nm3axIkTJxg/fjzDhw+3uN20adM4ePAg5cuXp379+iilEt2uHDt2jCpVqhAREUGzZs3IlSsXAQEBDBgwgC1btvD777/H2e4DDB48mH///TfeY1SrVs3UhiqlCA0N5dy5cyxatIhff/2VAwcOULRo0UTVVwgh3nbu7u6MGDHC4rrw8HAmT54cq52/du0alSpV4sGDB7Rq1YocOXKwdu1aunTpwtmzZ5kyZUqssuQcVSRICSHEa2TEiBEKUDlz5lSA2rRpU5zbVq1aVbm4uChAVatWLVWOX61aNQWoCxcupEp5aVH+o0ePlJeXl3J2dlbnz583LV+4cKECVIcOHSzu99dffylAlSpVKtnHFkK8/fbs2aP0er2ytbVVJ0+ejLX+/PnzysHBQTk4OKizZ88mufwyZcoovV6v/vjjD9Myg8GgmjVrpgDl7+8f5767du1SOp1OAcrSaazxO2TEiBEW91+6dKkCVMOGDZNcbyHE2y+hNsToypUrClCVK1d+NRVLRz169FCAGj9+vNnyJk2axDpXDw0NVRUqVFA6nU79/fffpuVyjioSS4b4CSFeS82aNQNg5cqVFtffvn2bvXv3mt2FySh69uzJ9evXmTx5MoUKFUr0fpUqVaJkyZKcPHmSBw8epGENhRBvsipVqtCrVy8iIiLo2LEj0dHRpnVKKTp16sTz58+ZOHEiRYoUSVLZDx48ICoqilq1alGzZk3T8phDs/fv329x3+DgYD777DPKlStHjhw5kvHKoFWrVri6urJz585k7S+EEBnJ9u3bmTlzJpUqVWLgwIGm5deuXWPdunVUqlSJevXqmZY7ODgwbtw4lFLMmTMn0ceRc1RhJAEqIcRrqXTp0hQtWpT169cTERERa/2KFSswGAy0atXKbHlcOajmzp1LxYoV8fDwwMnJCR8fH8aPH28q2zj2fvfu3QAUKlQIb29v4MW4eX9/f1q2bImDgwPZsmVj9erVAAQFBTFy5EjKlCmDi4sLdnZ2eHl50alTJ65fv56q78tff/3FkiVLqFChAl26dEny/tbW1qYx/0IIEZexY8dSqFAhDh8+zPTp003LZ82axZ49e/jggw/48ssvgRdtZGJyUGXNmpUTJ06wbdu2WOuMw/Zy5sxpcd8+ffpw584dFi1ahJWVVTJelRYIs7Kywt7ePln7CyFEfJJyTli9enXc3d0JDAykS5cuZMuWDScnJypXrsy+ffsAWLhwIaVLl8bBwYGCBQsyatSoWLn6wsLCmDp1KhUrVsTd3R1bW1ty5sxJy5YtOXXqVLJfS1RUFL1798bKyoo5c+ag178IHQQEBKCUolatWrH2q1KlCra2tkm+ESDnqAIkQCWEeI21aNGCJ0+eWLyQWb58OWXLlqVw4cIJlvPtt9/StWtXQkJC+Oyzz+jWrRtRUVF88803+Pn5AS/G3ufNmxfQein17t3brJxBgwbxzz//0LNnT9555x0qVapESEgIlSpVYvTo0WTLlo0vvviCLl264OTkxIIFC6hatSrPnz9P8Xth1LdvXwCmTJliMUFwfA4dOsTx48epV68erq6uqVYnIcTbx8HBgYULF6LX6xk5ciS3bt3i1q1bDBo0CA8PDxYuXJjkNsgSpRS3b99m+vTpjBw5kly5ctG1a9dY223cuJGffvqJ0aNHU6xYsWQfb/Xq1Tx+/DjWzQ0hhEip5JwTRkZG8v7777Nnzx46dOhAnTp12LdvHx9++CE9e/bkyy+/pGzZsnzxxReEhoYycuRIvvvuO9P+BoOBevXq0a9fP6ysrPj888/54osvyJMnDytXrqRy5crcuXMnWa9n3rx5nDlzho4dO1KyZEmzdefPnwegYMGCsfazsbHB09OTK1euWLzJbImcowojSZIuhHhttWzZktGjR7Nq1SoaNGhgWn758mUOHTrExIkTE1XODz/8QP78+fnnn39MiXfHjRtH2bJlWbZsGZMnTyZXrlyMHDmSgIAArl27xldffRXrSzc0NJSTJ0+SNWtW07IpU6Zw5swZhg8fzqhRo0zLDQYDVapUYf/+/ezatcus+3NyBQQEcOjQIWrWrEmlSpXi3O7YsWNms6xERERw5coV1q1bR+nSpZk/f36K6yKEePtVrlyZXr16MW3aNPr27YtSiuDgYJYsWULu3LlT5RitW7dmxYoVAGTLlo1t27bFGr738OFDOnfuTIUKFejXr1+iyg0ICDBrB8PCwjh79iwbN26kZs2aZhd4QgiRGmbPnp3kc8LQ0FAyZcrEzp07TT2HWrVqxYoVK5gzZw6HDx/Gx8cHgK5du1KkSBEWLVpk6rG6du1adu3aRfv27Vm0aJFZfYzlrF27li+++CJJr8VgMDB58mSsra0ZPHhwrPUPHz4EIFOmTBb3d3Nzw2Aw8PTpU7JkyWJaLueoIiESoBJCvLaKFy9OyZIlTcP8bG1tAa33lE6no1WrVoSHhydYjsFgIDAwkDNnzpi+5O3s7Ni+fTuOjo64u7snqj41a9Y0C04B1K5dm7lz59K8eXOz5Xq9nmrVqrF//37u37+fqPITMm3aNACGDBkS73bHjx/n+PHjFtdly5aNu3fvJjt/ixAiYxk7diwbN2405QNs0aIFbdq0SbXyy5Yti7e3N2fOnGHjxo1UrlyZNWvWmOWn6t69O0FBQfj7+yd6aN/u3btNQ7ZfliVLFu7fv0++fPlS5TUIIQQk/5ywV69eZsPaqlSpwooVK6hfv77pvBWgcOHCZM2alatXr6KUQqfTUbp0aRYsWGDWZhrVqFGDFStWJOs8dP369Vy+fJlPP/3UYltp7BkV13A84/KwsDCz5XKOKhIiASohxGutZcuWDBs2jK1bt9KwYUNAC1BVrlwZT09PLl68mGAZX375Jd9++y1lypTB19eXDz74gDp16lC1atV4pzJ/Wf78+WMt8/HxwcfHh7CwMA4dOsSFCxe4fPkyJ06c4I8//gAwSzCcXIGBgWzatImiRYtaPAmJqUOHDvj7+5t+j4yM5O7du2zcuJF+/fpRtWpV9u3bF6u7thBCvMzBwYFZs2ZRu3ZtXF1dmTVrVqqWHzPp7qZNm2jYsCFt2rTh8uXLODo6smzZMlatWsWUKVOSlJB9xIgRsXpQ3b59m+XLlzNs2DD+/PNPjh49KhdCQohUk9xzwpfTVTg7OwNQoECBWNs6Ojry4MEDoqOjsba2plChQhQqVIjIyEiOHj3K+fPnuXLlCqdOnTLlgErOeejChQsBTLkGX+bg4AAQ5xA+4w1k42sxknNUkRAJUAkhXmvGANXKlStp2LAh//77LydPnmTmzJmJLmP06NEULlyYuXPnsm/fPo4ePcrEiRPJlCkTgwYNYsCAAYkqx9HRMdayiIgIRo4cyY8//khQUBAArq6ulC9fnhIlSrB3716UUnGW6e/vz9WrV82Wubu7x8p/tWHDBqKjo2ndunWi6hqTMRdA9+7diYyMpFevXowbN46lS5cmuSwhRMZjvEjy8PCIczhHTAEBAQQEBMRa3rt373h7rNavX58GDRrw22+/sX//fooVK8aXX35JlSpVYrWJSWVvb0/+/Pn55ptvCAwMZNq0afzwww+MGzcuReUKIYRRcs8JXw7iGCVmMgelFFOnTmXSpEncu3cP0M5Xy5Yti6+vL3fu3DEd89ixY6xbty5WGX5+fqaJgUAbdrhjxw7y58/Pe++9Z/G4xu+CJ0+eWFwfFBSETqdLMJ+UnKOKl0mASgjxWitUqBC+vr5s2LCB8PBwli9fjpWVVazu0wlp164d7dq1IygoiD///JPNmzezePFiBg4cSK5cuWjbtm2y6jdw4EC+//57atasSf/+/SldurQpN8ugQYPYu3dvvPv7+/vHGoaSN2/eWBdjv/32G6AF7FKidu3aAHF2rxZCiJQKCAgwy79i5OfnR0REBAcPHiRPnjyUKVMm1jbGnqoPHjzgxo0bPH78mL1798Y5tM+YqD2+GwEvq127NtOmTZN2UAiRqlJ6Tpgc33//Pf3798fX15fZs2fj6+uLl5cXer2e2bNns2XLFtO2x44ds9g2V69e3SxAtX37dp4/f06LFi3iPG7RokUBuHTpUqx1kZGR3LhxgyJFipjN/JcQOUcVIAEqIcQboGXLlgwePJgdO3awcuVKatWqRbZs2RK1761bt5gzZw758+fHz88PNzc3GjZsSMOGDalYsSIdOnRg9+7dpgBVUmelWrRoEc7OzmzZssWUI8vo9OnTQPwXTpZ6GViyf/9+smfPnqQhLpYYk1omNu+WEEIk1ciRI82G18W0efNmPv74Y+rWrcvmzZtjrT9y5AigDXnR6/WMGDHCYjlTp04lODg4zvXxkXZQCJEWUnpOmNxjgta25syZM95j+vn5mWavjs++ffsAqFq1apzbVKtWDZ1Ox86dOxk+fLjZuj179hAREUGVKlUS/TpA2mahkQCVEOK116JFCwYPHszYsWM5e/asWc6ShLi4uDBp0iQyZcpE/fr1zZKcX758GTDPLWXMSZXYaXEdHBy4f/8+9+/fJ0+ePKbly5YtY9OmTYB2Jyklbty4wb1796hbt26KyomKimLChAkANGnSJEVlCSFEctSqVYucOXPy+++/8/vvv/PRRx+Z1s2ePZs9e/ZQrlw5ypQpg06nw9fX12I58+fPJzg4OM5AWFxCQkKYPn06IO2gECJ1vYpzQkvHBLh27ZpZgCogIIB58+Yl65h///03AO+8806c2+TJk4c6deqwdetW1q1bR+PGjQF4/vy5aTKfuPJXWSLnqMJIAlRCiNde/vz5KV++PPv378fOzo5PPvkk0fu6uroyatQovv76a0qUKEGTJk3w8PDgxIkT/P777xQsWJCuXbuatvfy8gKgR48eVKtWLcG785999hnjxo3j3XffpVmzZtjZ2XHw4EH27NlD9uzZuXfvnumOUHIZE8Endlr3l6fwVUrx+PFj1q9fz/Xr13n33Xfp2bNniuokhBDJYWdnx6JFi2jYsCENGjSgSZMmeHt78/fffxMQEEDu3LlNM7WmREBAQKx28N69e6xZs4YHDx7QqFEjmjZtmsJXI4R4W/n7+8fZy71gwYIMHTo01vJXcU5o6Zj79++nbt26tGjRAg8PD44fP8727dvJkiVLso558eJFbGxsEhyt8MMPP1CxYkWaNWtGixYtyJMnD+vWrePChQsMGDDA4g0GOUcVCZEAlRDijdCyZUsOHz7MRx99hJubW5L2HThwIN7e3sycOZN169bx5MkT8uTJQ+/evRkyZAgeHh6mbYcMGcK///7Lvn37OHHiBH369Im37FGjRuHu7s7ChQuZP38+rq6u5M+fnxkzZtCgQQPy5cvHxo0bGTZsWLJeN2i5WCDxXZ5fnsJXr9fj6upK0aJF6dGjBz169IhzWmAhhEhrH3zwAQcPHuTbb79l165dPH36lNy5c9OrVy+++eabRA/hjs/u3bvN8vtZWVnh7u5OqVKlaN26NZ06dUpxEEwI8fa6du0a165ds7gursTgr+Kc8GWdO3fGysqKH374gSVLlmBvb4+3tzcjR46kR48e5M6dmy1bthAdHR1nLr+XPXjwIFHn2oULF+bAgQMMHTqUrVu3EhYWRuHChZk/fz4dO3a0uI+co4qE6FRqD4QVQgghhBBCCCGEECIJEp9WXwghhBBCCCGEEEKINCABKiGEEEIIIYQQQgiRriRAJYQQQgghhBBCCCHSlQSohBBCCCGEEEIIIUS6kgCVEEIIIYQQQgghhEhX1uldASHeBgaDgcDAQAAcHR1l6moh3nJKKUJDQwHIkiULer3c70kN0pYKkbFIW5o2pC0VIuN429pRCVAJkQoCAwPJnj17eldDCJEO7t27R7Zs2dK7Gm8FaUuFyLikLU090pYKkTG9De3omx1eE0IIIYQQQgghhBBvPOlBJUQqcHR0ND2/d+8eTk5O6Vib11f9+rB7N8yYAZ99Fnv91qPP2XD4OeUK2PJZLedkHaPpiqZsvbSVKXWm0LVc1xTWWLxxoqMhc2aIioJ//wVPzzQ5TEhIiOnudMzPv0gZaUtfvbFjYfx4aN0a5s2Lf9vnEYr+/o8BmNbRA1vr1Bs21Of3Psw7Mo+vK3/NsGrDUq1c8XqTtjRtSFsat3/+gWrVIHduOHfO8ja3AqMYt+YpjnY6JrZ3T9YQyQ1nN9BmTRvezf0uOzvsTGGthbDg2DGoUoUQwNhf8m1oRyVAJUQqiPnF5eTkJCcCFhgMcPSo9rxKFbD0FgWGKmzs9BTI44CTk0OyjvPv03/BFsp5l5O/Q0Z086YWnLK2hkKFwMoqzQ8puT1Sj7Slr97Jk9rPChUst8sx6awN2NhFAODs5IRNKgaonhiegC3kypxL/u4ZlLSlqUfa0rhZ/3f1a2cXd5v35HY4NnbReOWwxtk5eTdMw/RhYAuZ3TLL+y/Shqendp4bHW1a9Da0ozLETwjxSly4AE+fgr09lChheZubD7UGNk/m5AUVgsKCuB50HYBS2UolqwzxhrtyRfvp5fVKglNCvOn+/lv7Wa5cEndM5XPgwFAtoXNWx6ypW7AQQsQQGan9tLGJe5s7j7Xz0ZweyT+PeBL2BAB3e/dklyFEvNzdwSF5N/RfZxKgEkK8EocPaz/LlLF8UhAZrbj3RDshyJ05eZ07T90/pe3vkhsPB49klSHecMYAVb586VsPId4At2/D3bug14Ovb8LbK/XieWrfo30Q+gCALI5ZUrlkIYR4IWkBquRfKkuASqS5+fPh2TMoXDi9a5KqJEAlhHgljAGq8uUtr7/zOBqDAkc7HR5Oybv0OXlfG6tSKrv0nsqwrl7VfkqASogE/fOP9rNYMUjvtBWmHlRO0oNKiPPnz9OiRQuyZMmCnZ0dxYoVY/r06RgMhvSu2hsvKkr7GV+A6vYj7X3OlUl6UInXVGQkTJ+uPf/qq3StSmqTAJUQ4pVIKEB1M/DF8L7kjp8+ee+/AJUM78u4jD2ovL3TtRpCvAmSOrwvRgcqUjPNhVLKFKCSHlQio7t69SoVK1Zkw4YN+Pn5MX36dPLkyUOfPn344osv0rt6bzxjDyrrODrrR0Ur7gelfIhfUHgQAG52bskuQ4g4rVgBN25A9uzQqlV61yZVSYBKCJHmIiNfJEiPK0B165FxeF/yTwZMPagkQJVxyRA/IRLN2IPqnXcSt31aDfELCg8iyqB1a5AAlcjoJk+ezKNHj/jpp5+YPHky3bt3Z9u2bVSvXp05c+Zw9uzZ9K7iGy2hIX4PnhqINoCdNXg4yxA/8RpSCiZP1p737Kkl+H2LSIBKCJHmTp+GsDBwddUmVrPk5kPt4iS5CdKVUjLET7wY4ic9qISIl1JJD1A9CHoxU9Dag89NeQNT6kGIln/K2dYZe+u360RbiKS6cOECAA0aNDAt0+l0fPzxxwAcO3YsPar11kgoQHXnvxumOTys0Kegq6gEqESa2bEDjh/XpqHs3j29a5PqJEAlhEhzxuF95cppyXgtufXfDH65MyUvQfqt4Fs8CXuClc6KYlmKJasM8YaLjNS6O4P0oBIiAUlNkP7Xv+FMWBts+n3bsTCGLQvir7PhKa6LzOAnxAvFimnnMKdPnzZbbgxc5cmT55XX6W2SUIDqdirM4AcSoBJpyNh7qlMnyJQpfeuSBiRAJYRIcwnlnwp+biAoVBs7ktwhfsb8U4UzF8bO2i5ZZYg33I0bYDBoXZ1z5Ejv2gjxWjP2nipePOEE6feeRLMoIMRsiJ9Bab2wFu0KMeVrSS6ZwU+IFwYNGkSxYsXo2LEjO3fu5OrVq8ycOZN58+ZRu3ZtKleunN5VfKMl2IPqvwBVShKkgwSoRBo5fhy2bdPuLvXund61SRMSoBJCpLkEE6T/13sqq6seexuZwU8kk3F4X968qZvBWSTaZ599hk6ns/jw9/dP7+qJGJIyvO+vf8PjzDmlA/aeSVkvKpnBT4gXcuTIwbfffsudO3eoVasW+fLlo2fPnrz33nusXbs2zolkwsPDefr0qekhLEtoFr870oNKvM6mTNF+Nm/+1o4WSN5YGiGESKTnz+GkFjuKO0H6Q0mQLlKBJEhPd8ePHyd//vyMGjUq1rpKlSqlQ41EXJIyg19gsMFsBr+Y1H/rU8KYg0p6UAkBEyZMYPDgweTLl49x48aRO3duDh06xPTp06lYsSLbtm0jZ86csfYbP368xbZXmItvFj+DQXE3FXpQGZSBp+FakNDNXmbxE6nkxg1Ytkx73r9/+tYlDUmASgiRpo4dg+hoyJYNPD1jr7/3JJq9/4YB2lC/e0+iye6e9JMC4xA/CVBlYMYeVBKgShdRUVGcOXOGpk2b0q5du/SujohHUhOkZ3HRowOLQSrdf+tTQnJQCaF5+vQpo0ePJnv27Bw6dIgsWbSgbePGjalZsyZ16tShb9++LDNepMYwePBg+vbtC0BISAi5cuV6pXV/U8Q3xO9hsIHIaLC2Slm7FhwejPqvxZQeVCLVfP+91gWwevXE3V16Q8kQPyFEmoo5vO/lXul//RvOsGVB3Hqk3X2/fC86WUl3I6Mj+TfwX0CG+GVoxh5UMoNfujh37hzh4eGULFkyvasiEnD7Nty7p6Ww8PFJePvKxezM8k/FpIAqxVOW909yUAmhOX/+PM+fP6dx48am4JRR7dq1KVCgAFu3brW4r52dHa6urqaHsCy+AJUxQXoOdyv0+pTP4GdnZSczk4rUERQEc+dqz9/i3lMgASohADh58iTNmjUja9as2NrakjdvXnr16sWTJ0/Su2pvvLjyT1lKuquSmXT3wqMLRERH4GTjhLe7d8orLd4s16/DkSMvxpIqpf1+/Xr61iuDOX78OIApQBUaGkp0dMqSZ4u0YRzeV6JEwgnSQcsP6OKgXazp0G426HXazw41nMjmlrJcLdKDSgiNvb0WzIir7YyOjsZgSNmQ2owuvgCV5J8Sr625cyE4WJvZpG7d9K5NmpIAlcjwzp07R8WKFfnjjz/o0qULM2bMoEaNGsycOZMqVarw7Nmz9K7iGy2uAFVqJt01Du8rma0kep00axnK9etQpIg2TunECW3ZoEHa70WKSJDqFTIGqDZv3kzevHlxcnLC0dGRxo0bc+nSpXSunYgpKcP7AI5cjuTpc4W9LdT2sadcAVs+9LVnTBs3KhdN+ayp0oNKCE3x4sXx9vZm9erVXLt2zWzdhg0buHLlCh9++GE61e7tIAEq8caJiNCG94HWe0r/dl/rvN2vLoZnz57xzTffULRoUezt7XF1daVatWqsXbsW0Ga+cHR0xMbGhtDQUItl+Pr6otPpKFiwoMX1z58/x87ODnd3d6KioggICECn05nl4vDz80On07Fjx45463v16lV0Oh1VqlQxLfP39zfNhlSzZs1494+KiiJr1qzodDq84xjuEhERwfLly6lbty558+bF3t4eb29v6taty/Lly4k0tuAJKFSoEDqdjmbNmiVq+9dNz549iYyMZN++fYwdO5auXbvi7+/PtGnTOH36NDNmzEjvKr6xgoLg3Dnt+csBqtRMumtMkF46e+mkV1K82QIDISzM8rqwMG29eCVO/Bcg3L9/P8OHD2fNmjV89dVXbNmyhQoVKnD58mWL+8nMU69eUgJUSim2HHkOQO3S9rSo7EiXOs58UtExxT2njGQWPyE0er2en376iefPn1O+fHmGDRvG3Llz6datG02bNiVXrlxMmjQpvav5RotvFr87j1KeIB0kQCVS2fLlcOsW5MwJbdqkd23SXIYIUAUHB1O5cmXGjx+Pk5MTX3zxBc2bN+f48eN88sknjB8/Hjs7OypXrkxUVBSHDh2KVcbdu3c5ceIEer2eS5cucfHixVjb7N+/n4iICGrUqIG1tTXe3t6MGDGCTz75JMl1dnd3Z8SIEXTs2NHi+j///JN79+7Fuf/27dsJjOfC7OrVq1SsWJHWrVtz+vRpateuTZ8+fahWrRpHjhyhdevWVKhQIdbdm5ft3r2bixcv4uTkxPr167l7927iXmAynDlzhnHjxlGrVi3y5s2Lo6Mjzs7OFCpUiDp16jB9+vQk36UPCwvjzz//5P3336dYsWJm69q3bw9or1Ekj/EiKG9eyPrSdYcx6a4lSU26KzP4CZH+2rRpw/Dhwzl48CCdOnWiSZMmTJo0iWXLlhEYGMjgwYMt7jd+/Hjc3Nxwc3OTpL6vgFJJm8Hv9I1IrgdGY2cNtUqnTS4VmcVPiBdq1qzJwYMHqVq1KrNnz+bLL79k8+bNfP755/zzzz94eXmldxXfaHHN4qeUMuWgSmkPqqDwIEBm8BOpQCmYPFl7/tVXYJfyXsuvuwwRoPruu+84ceIE3bp14++//2bq1Kn89NNPnD59mpw5czJs2DAuXrxI7dq1Afjrr79ilfH777+jlKJFixam31/2559/AlCnTh0AvL29GTlyZLIDVCNHjrQYoMqZMyfR0dH8+uuvce6/fPlyXFxcLK57/Pgx77//PseOHWP8+PFcvnyZn376ifHjx7No0SKuXbvG4MGDOXLkCJUrV+bx48dxHmfBggWANnNIVFQU8+fPT+IrTdjevXupX78+pUqVYujQoezfvx8nJyd8fX0pUaIE0dHR7Nmzh759+1K4cGHq169vMchoia2tLWfOnGH27Nmx1hkDgFZWqXOHOCOKa3gfpG7SXdMMfpIgXYh08+mnnzJq1CjsXjp5+uSTT/D09Iwzse/gwYMJCgoiKCiI27dvv4qqZmi3bsH9+2BllbgE6VuOaD0U3y9hh7N96p82hkeFExwRDEgOKiGMfHx8WL16NQ8ePCAyMpLr168za9YscuTIkd5Ve+PFNcTv8TMD4ZFafr1sbilr66QHlUg127ZpOVadnKBr1/SuzSuRIQJUK1asQKfTMX78eHQxphHLnTs33bt3Jzo6ms2bN5sCVHv37o1Vxu+//46VlRWjR49Gp9MlKkCVVho1aoS1tTUrV660uD48PJx169bRuHFji+t79erFzZs3GTduHIMGDcL6pVsI9vb2jBs3jgEDBnDr1i169+5tsZzg4GBWr15NiRIl+PLLL7G1tWXevHmplrzx6dOndOzYkapVqxIYGMiUKVM4deoUz54948yZM+zbt4+DBw9y+fJlnj59yl9//cXo0aO5ePEiFStW5NNPPyUoKCjeY+j1evLnz29x2OZ3330HQI0aNVLl9WRE8QWosrtb4Z1NC/6lJOlucHgwV55os7dJD6oMyNhXX7zWsmfPHmc+P5l56tUy9mwtXhwcHOLf9uKdSM7fjsJKDx/4JLBxMhmH91nprKS3gRAizcUVoLrzWLt+yeamx9oq+TP4QYwAlZ17isoRAuOQ3s6dwcMjfevyimSIAFXv3r0ZM2YM7u7usdYZ7/QGBwdTpkwZMmXKxP79+82CLAaDgR07dlChQgUKFSqEr68vAQEBhIe/SOIcERHBgQMHyJ8/PwUKFACwmIPKksePH1O2bFl0Oh3jxo0DLOegMsqcOTO1a9dmz549FofUbd68madPn9KqVatY6wIDA1m+fDm5c+emX79+8dZr1KhReHh4sGzZMh4+fBhr/fLlywkNDaVevXq4u7vz0Ucfcf36dTZt2hRvuYlVokQJbt68ycGDBzl48CC9e/emePHi6C0khrOxsaFixYoMGTKEc+fOsX37dq5evZrs6c79/f1ZuHAhnp6edI0jWi15UxIWX4AqNNzAjYdaV+qKRWyTnXT39IPTAOR0zklmx8wprrN4wxin3BXp6t69e5QqVYrmzZvHWhcZGcmFCxdM340ifSVleJ+x91SlInZkck6bU0ZjgCqLYxaZ5EIIkebiDlClTv4pkB5UIpUcPQp//KF1eY6jw8jbKEOcCXz55Zd88803sZYrpUzD5EqXLo1er6dGjRoEBQVx+vRp03aHDx/m4cOHplkzPvzwQ0JCQtizZ4/ZNs+fP09y76mnT5/y4YcfcvToUb777juL9bSkRYsWGAwGVq9eHWvd8uXLyZYtG7Vq1Yq17rfffiMyMpL69evH6jn1MgcHBxo0aEBkZCQbNmyItd44vK9t27aANrwDsDhcLjlmzZrFtm3bKG8pupGAmjVrsmfPnmQlOF+wYAGff/45Tk5O/Prrr3EOlZS8KfG7f1+bQE2ns5yI9++LEURFQ+5MVvjVdEp20l0Z3peB7dwJP/0U93p7e8giOW1ehWzZshEeHs769es5duyY2brx48cTFBTEZ599lj6VE2YSmyD9ZmAUJ65FotPBh2XSJvcUyAx+QohXK64AlTH/VI4U5p8CCVCJVGLMPdWihZbQN4PIEAGquMyaNYtDhw6RP39+PvroIwCLw/yMw/mMASpjECrmML/kDO979uwZdevW5fDhw0yZMoWBAwcmet8mTZpga2vLqlWrzJaHhISwceNGmjVrZjF3kjG5+8sJweNSvHhxgFizL/37778cOHCA0qVL4/NfEouGDRvi4eHB77//nmBy9cRo0KBBisuIa5hjXEaMGEGnTp1wcnJiy5Yt8QbHJG9K/Iy9p4oUAUujdvadjQC03lMxh94mlSRIz6AePABj79RWrbSr7pcf586BJJN9JXQ6HbNmzUKn01GjRg2GDh3Kjz/+SNOmTRkxYgQ1atSgb9++6V3NDE+pxAeothzVek+9k9+W7O5pl4sxZg8qIYRIa3HN4mfqQSUBKvE6uH4dVqzQnvfvn751ecUybIBq5cqVfPXVV1hbW7No0SJs/mulLCVK//3338mUKRPl/usPX7lyZZycnGIFqKysrKhZs2aijh8aGkr9+vXZt28f06dPT/KJu7u7O3Xq1GHv3r3cuXPHtHz9+vWEhobSunVri/sZZ/ZzdnZO1HEyZ9aGTN2/f99s+cKFC4EXvaZAGy7ZqlUrDAYDc9Nw2E2k8dYH8OTJE3788Ufmzp2bYL6phMrs0KEDo0ePJleuXKaZ/eIjeVPiF9/wvrtPorl0LwqdDt4rnLLZKCRAlQEZDNChA9y5A8WKab2oypaN/ZDg1CtVq1Yt/vrrL95//33+97//0adPH86cOcOYMWPYsmULtra26V3FDO/mzcQlSL8fFM3hi9pNhLrvpF3vKXgxg19WJ0mQLoRIe5Zm8VNKcfvRfzP4pcIQP+MsfhKgEsk2fTpER0PNmto5bQaSIQNUs2bNMgVwfv75Z7M8TwULFsTLy8sUoHr06BGHDx/mgw8+MOU+srW1pUaNGpw+fZr79+8THR3Nvn37ePfdd3FzS1yCzy+++II///wTOzs7U++tpGrZsmWsYX7Lly/H09OTypUrW9wny3/DXYKDgxN1DGNupZivKyoqisWLF2NlZWUa3mfUoUMHAH766SezQFJqCAsLo3Xr1qak5c+fP+e9996jZ8+edOvWDV9fX7NgXWJFR0fTqlUrfv75Z0qWLMmBAwdMvcJE0t24AUeOwI4d2u85cmi/37z5Ypv9Z7X8bSU9bXB3Sn4zpJSSIX4Z0fTpsGWLNtXuihXg6JjeNRL/KVeuHBs2bODx48eEh4fz77//MmTIkFgz+4n0Yew9VaJE/AnStx4NQyko6WWDV5b40wGklKkHlYP0oBJCpD1LQ/yCnytCwxU6IEcq9Bg19qCSiR9Esjx5AvPmac8HDEjXqqSHDBWgMhgM9OvXjy+++AIbGxtWrlxpsadR7dq1uXr1Krdu3WLHjh1ER0ebhvcZGYfyBQQEcOzYMZ4+fZqk4X23bt2iSZMmhIeH06lTp2TNfNeoUSPs7e1Ns/k9efKErVu30rJlyziHTBmT1J45cyZRxzDm4oqZ3Hbz5s3cvXuX6OhocuXKhU6nMz0qVKgAaAlz165dm+TXFJ9x48axYsUK8uTJA8DSpUu5cOECXbt2Zc6cOTx8+JAxY8YkudyhQ4eyZs0a3n33Xfbs2YOnp2eq1jsjCQ/Xeky98w4YOyFOmqT9Xr68tt6gFAfO/ze8r2jKelTcfXaXh88fotfpKZYlccNWxRvu779h0CDt+fTpUEoCk0IkVmKG9z0JMbDvv5sIdcumbe8peJGDSnpQCSFeBUsBKuPwviyuemytUzaDH8gQP5FCc+bAs2dQsiS8FIPICNL2tthrJCIigtatW7NmzRoyZcrE+vXrLc6QB1qAasGCBRw8eJDt27cDsXNLGQNWe/fu5eZ/XUOSEqAaN24cgwcP5sMPP2Tbtm3MmDGDXr16Jek1ubi48NFHH7F+/Xpu377N1q1bTa8zLh9//DE2NjZs2rSJyMhI09BGo+fPn+Pw323VsLAwtmzZgk6nMwvQGZOjN2jQgNy5c8c6xqVLl9ixYwezZ8+mRYsWSXpN8Vm9ejXNmjVj+fLlgJbw3cnJienTp2Nra8vFixdZsWIF//vf/xJd5pUrV5g8eTI6nY5PPvmEjRs3xtomW7ZsSU5+n1HZ2mqjqu7f13KdGOn14OmprT97K4pHzww42unw9U5ZgMo4vK9QpkI42KTNFOjiNfL0qZZvKjISmjaFOGbYFEJYlpgZ/LYfDyPKAAVzWlM4l03cG6YSyUElhHiVLAWojAnSc6ZC/imQAJVIgfBw+P577Xn//tpsUxlMhghQRUdH07x5czZs2EC+fPnYsmULRYoUiXP7WrVqodPp+Pvvv/nzzz8pWbJkrEBM4cKF8fb25tixY9y8eRM3Nzfee++9RNfJmHx79uzZlCxZkiFDhtCwYUPy58+fpNfWsmVL1q1bx9q1a9m4cSOFCxembDzjVLNkyULr1q35+eefmThxIkOGDDGtO3HiBO+//z5t2rRhzJgxzJgxg7t379K8eXO8vb0BLRfVpk2bcHJyYtmyZRZzWd2/f588efKwa9cuzp07F+97nRRXrlwx5eoyGAzs3r2bKlWqmPKaFClShHv37iWpzN9//52o/7IlDjL2ynhJ5cqVJUCVSDodfPstvDxq1WDQlut0mO7Mly9oi00K71LJ8L4MRCno3h0uXdKioPPmZcgvbSGSKzEJ0kPCDOw+pSVHr/cKek/BiwBVVkfpQSWESHsWe1ClYv4ppZQEqETyLVum5VjNlQvi6XTyNssQQ/wmTJjAhg0b8PLyYs+ePQkGTLJly0bJkiXZtGkT58+fjzW8z6hOnTqcPHmSAwcOULNmTYuz5iUkX758jB49mpCQEDp37oyK2e0kERo2bIijoyP+/v788ccftGrVKsF9vv/+ezw9PRk+fDgTJkwwBWhcXFxo164dCxcupHDhwowePZrcuXMzbdo0074///wzUVFRNGvWLM5E69myZaNRo0aAFoBLLa6uroSFaSfOBw4cICgoiFq1apnW37lzx5TUPbG6d++OUireR8wZHUXC6tSBTJle/G5lpQ3vq1MHnkcojlzWhvdVKprynDQn7p8AJEF6hrBoESxdqv1DLVsGHh7pXSMh3ig3b2qTX1pZQenSlrfZeTKc8CjIk9mKkl5p33sKXgzxkx5UQrxgMBiYOXMmPj4+ODg44OnpyWeffSazRqcCS7P43UnFHlTPIp5hUFrqFglQiSRRCiZP1p736qUNPcmA3voA1aNHjxg/fjwAZcqUYd68eYwcOTLWY+fOnWb71a5dmxMntIvfuAJUH374IU+ePOHOnTsp6mHTu3dvypYty86dO5M8+52TkxP169fn77//JjIyMt7hfUbu7u7s2bOHMmXKMHjwYPLnz0/nzp2ZP38+4eHhuLm58ejRI5RSFChQgOjoaNO+xtn7/Pz84j1Gly5dAFi0aJEpqJRSpUqVYtmyZQQGBjJjxgx0Oh0NGjQA4ObNm8ydOxdfX99UOZZIvpAQ7WEUHf2i99Q/lyKIiIIc7nryZUv5SYCpB5UEqN5uZ8/Cl19qz0ePhkqV0rc+QryBjMP7Spa0nCA9LFLxx4kXvafiymWZ2m4+1dIknHmQuNyYQmQEfn5+9OzZk3z58jF9+nSaN2/O0qVLqVatGk+ePEnv6r3RLM3iZwxQ5UqFAJVxBj8bvQ0O1pJ+QiTB77/D6dPg4pKh01i89UP89uzZQ8h/V8vr169n/fr1FrcbMmQINWvWNP1eu3Ztpk2bhoODA++//77FfWrVqoW1tTVRUVEpClBZWVkxf/58ypcvz8CBA6lXr16S9m/ZsiWrVq3Cx8eHokWLJmqfvHnzsm/fPtasWYO/vz9bt27l/v37ZMmShZIlS9K8eXNAG/ZWpEgR+vTpQ6NGjThz5gz58uWjWrVq8ZZfu3Zt8ufPz+XLl1mxYoVpdr+UGDx4MPXr1yd79uwopWjQoAFFixblr7/+olatWiil+OWXX1J8HJEy69drw6ft7F4kTTd+PPaf04b3VSxil+KLnyhDlOmCRob4vcXCwrS8U6GhUKsWfP11etdIiDdSQsP79pwJJyRckc1NzzsFXs1d25CIENNQmAl/TaDzO51xtJFZOUXGtnbtWhYvXswXX3xhllfVx8cHPz8/5syZw9fyXZhsLw/xCwkzEBSqjWBJjR5UMWfwe1WBfvGWmDRJ+9m5M7hl3Bkg3/oAVaNGjZI8bA6gXr16Ce7n5uZGpLGVs6B69eqxyvD398ff3z/WtmXKlDENtTN6eV8/Pz+LPZeaNm1qsa7W1tbxvgZbW1tatWoV77DAxo0bM23aNDw8PHjvvfcS/V7qdDouXbqUqG0Tq1atWgQEBLBkyRI8PT3p2bMnoA0prFq1Kt98802cwUTx6ixdqv1s3ly7IBo3Tus99SAomvO3o9ABFYqkfHjfxUcXCY8Ox9HGkfweScvdJt4gAwbA8eOQNSssXqyNTxJCJFl8AarIaMW2Y88B+LCMPXr9q7moGhkw0vT8/rP7TNg7gdE1Rr+SYwvxupo1axYuLi5MmDDBbHmrVq04e/YshQoVSqeavR1eDlAZe095OOmxt5UZ/EQ6+ecf2LVL69rXu3d61yZdvfUBKpEyOXLk4LvvvkvvaphUqFCBChUqmC0rVKgQ27ZtS6caiZgePICtW7XnQ4ZAzA59xt5TxfJYk8k55aOLjcP7SmQtgV731o9WzpjWrYOZM7XnP/8MOXOma3WEeFMpFf8MfgfORfAkROHupKNiKtxASIyLjy4y/eB00+8GDEzYO4H2Pu0pmKngK6mDEK+b6Oho9uzZQ40aNXBxcQG0GbatrKyws7MzpS0RyRdXgCpnptQ5l5QAlUgWY+6pli21qc8zMLmqE6+tH374wSz/VVJFRkYyZcqUVKyRSMjq1VrOqbJlzYNTBqXYfz71kqMDnLwv+afeajduQMeO2vP+/WNPDSmESLQbNyAwULsx+3KCdINB8ftRrffUBz722Filfe8ppRQ9NveI1StbYXm5EBnFlStXCAsLI1++fKxZs4bSpUvj6OiIo6MjH374IefOnUvvKr7xXg5Q3U7F/FMgASqRDFevwqpV2vMBA9K1Kq8DCVCJ15a/vz8lS5ZkxYoVSQpUPX/+nAULFlC0aFHJSfWKGYf3tW1rvvzC7SgCnxqwtwHffKmT28QYoCqdPY7pqMSbKyoK2rSBx4+1JGZjx6Z3jYR4oxmH95UoAfb2L627HMH9IANOdjqqlrCPvXMaOBt4lq2XthKtzL/bowxRbL20lbOBZ19JPYR43Tx+/BiAP/74g7Zt2/Lxxx+zdu1ahg0bxt69e6lUqRJXrlyxuG94eDhPnz41PYRlL8/id/exNuNeauSfAglQiWSYPl27w//BB+Djk961SXcSoBKvrcOHD9OmTRs6dOiAp6cnvXv3ZtOmTdy8edNsO6UU165dY+nSpXz++efkzJmTL7/8kjZt2nDo0KF0qn3Gc+0a7N2r5Ztq2dJ8nXF4X/mCdtjZpM7dedMMfpIg/e0zerT2z+TiAsuXZ9hpdoVILXEN71NKseWINnNfzVJ22KdS+5yQwpkLk80xW6zl1nprPirwEUWzJG7CFyHeNuHh2vnSuXPnWLZsGWPGjKFx48aMGDGCFStW8OjRI4YNG2Zx3/Hjx+Pm5oabmxu5cuV6ldV+o7w8i9/tR8YhfqkToAoK02bxc7dzT5XyxFvu8WOYP1973r9/+tblNSE5qMRry8rKimHDhtGuXTsmT57MvHnzmDFjBqAleHd1dSU6OponT56glEIphYODA35+fgwePJg8efKk8yvIWJYv135Wrw65c79YHh6p+PuSNryvYtHUCTSERIRw+fFlQIb4vXV27YIxY7Tnc+dCfkmAL0RKxZUg/fSNSG4ERmNnDTVLv5reUwDDdg3jfuj9WMt16JhZb6bMfCUyLCcnJwBy585N48aNzdY1aNCAXLlysX37dov7Dh48mL59+wIQEhIiQao4xBziFxahePQsbXpQudln3FnYRBLMng0hIdr4+w8+SO/avBYkQCVee/ny5eN///sfY8aM4ffff2fXrl1cuHCBBw8eoNfreeedd8iXLx9169alTp06ODg4pHeVM6QlS7SfbdqYLz9yOYLwSMjqqqdgjtRpck4/OI1Ckd0pO1mdsqZKmeI1EBgI7dppGZ07dYJ4ZhgVQiSOUnEHqDb/o/WeqlrCHmf7V9Op/pcTvzB+r5bouVGRRvx2/jcMyoBep2dQlUEUyFTgldRDiNeRl5cXoE1SZEn27Nk5c+aMxXV2dnbY2Wl5Pq1kxts4xQxQGROkuzroUq0NlCF+ItHCw+GHH7Tn/ftrw1BExhji5+/vj06nS9Rj+vTpSS4/IiKC7777LkUJvVPLjh070Ol0+Pn5pXrZUVFR6HQ6vL29U73sxPDw8KB169bMnTuXXbt2cerUKU6cOMHWrVuZPXs2jRo1kuBUOjl5UnvY2EDTpubrjMP7KhW1S7W74jK87y2kFPj5we3bWob9779P7xoJ8Va4ft1ygvSLdyK5cCcKK72WHP1VOHDzAJ9v+ByAQZUHsbTpUnI6a7Nz5nLJxaAqg15JPYR4XWXOnJkCBQpw/vx5wsLCzNZFR0dz5coV8uXLl061eztYClClVu8pgCfhTwAJUIlEWLIE7t7Vhp7ITVmTDNWDysfHJ1Z32ZdVqFAhyeVWrVqVgwcP0q9fv2TWTIg327Jl2s969cDD48Xyh8HRnL2pZaOsUDj18gjJDH5voe+/h02bwM4OVqyA/4Y5CCFSxth7qmRJ8wTpm//LPVWpqB0ezml/v/J60HUaL29MeHQ4jYo0Ymytseh1embVn0XPLT2ZUXcGjjaOaV4PIV53HTt2ZMiQIUyaNMks39Ts2bN58uSJaRifSB6zAFVg6uafAulBJRLJYIDJk7XnvXu/yNovMlaAytfXl5EjR6Z6uXfv3k31MoV43d24AQ8eaB1fFi7UllWoADdvgjH914FzESigSG5rsrim3pe/BKjeMv/8AwMHas+nTTPv5iGESBFLw/tuBEZx8lokOh18VCbte0+FRITQaHkj7oXco3T20vzyyS/odVpQrGGRhjQs0jDN6yDEm6Jfv35s2rSJ4cOHc/bsWapVq8aRI0eYN28ePj4+9JdEyikScxY/Yw+qXKnZg0oCVCIxNm+Gf/8FV1fo0iW9a/NayRBD/IQQqSs8HMqX1y54ypXTeqcCDB6sLQ8P12aH2mcc3lfELlWPL0P83iLBwVq35shIaNIEunVL7xoJ8VaxNIOfcea+cgVsyeaWtrlqDMpA+3XtOXb3GNmcsrGh1QacbZ3T9JhCvMns7OzYvn07w4cP5+DBg/Ts2ZPNmzfTu3dv9uzZI+ksUijmLH7GAFWOVAxQmWbxkwCViI+x91TXrlqQSphIgMqCX3/9FZ1Oh6enJ0+fPjVb17JlS3Q6HcOGDSMgIACdTse1a9cAsLGxoXr16qZtDQYDP/74I+XKlcPJyQlXV1eqVavGunXrYh3T29ubkiVLcvPmTT799FOyZcuGvb09Pj4+zJkzx2I9V69eTcWKFXF2diZHjhz07duXkJAQi9smpS4AR44coVGjRmTJkgVXV1eaNm3K1atXE3zvRMZgawteXqB/qQXR68HTEx6HRrPgjxDuBxmw0kGeLKn3xb/4+GIehD4AoHjW4qlWrkgHSkH37nDxovYP9dNPkiBSiFRkKUH6/aBo08yqdcumfe+pEbtGsObfNdha2bK25VryuudN82MK8aZzdHRk1KhRXLx4kfDwcK5fv86UKVNwcXFJ76q90ZR60YMKveLBU20Gv1wyxE+8SocPw+7dWpT0q6/SuzavHQlQWdC0aVM+/fRTbt68yaBBLxJ2Ll68mJUrV1KxYkVGjBiBt7c3I0aMwM1Nm0Z02LBhpuTkBoOBpk2b8uWXXxISEkKnTp1o3749Fy9epEmTJowePTrWcR8/fkzFihU5dOgQrVu35tNPP+XSpUt069aN719KGDxp0iSaN2/OpUuXaNOmDfXq1cPf35/u3bvHKjepdfnzzz+pUqUKW7ZsoVatWvj5+XHixAmqVq2a0rdWvCV0Ovj2W234dEwGA3QaEM7w5UEcOK9dAEUrGLPqKX+dDU/xcUMjQ+m7Vcu9YKWTGWreeD//rCWItLKCpUvNE5gJIVLs+nV4+FA7By71X4fT34+GoRSU8rLBM0vaZnpYdnIZY/aMAWBug7lU8qyUpscTQoj4mIJTwJPn0SgFjnY6XB1S5+aYUsoUoHKzc0uVMsVbyNh7qk2bF3lRhIlOKaXSuxJpzd/fn88++yzBJOnu7u707t0bgKCgIEqVKsXNmzfZs2cPefLkoXTp0uh0Oo4dO2Y2k523tzfXrl0jMjISa2vtZG/GjBl89dVXtG3bloULF2LzX+KzoKAgqlWrxokTJzhw4ADvvvuuWRmffPIJy5cvN22/a9cuatasScGCBblw4QIAly9fplixYuTKlctUN+Py999/n9u3b9OhQwf8/f2TXBeDwUCxYsW4fPky27dvN/UICwkJoVGjRvzxxx/kzZv3lfSm6tixI127duW9995L82OlVEhICM7O2pCFZ8+e4ZQBEjwrBVmzahc/oMUYKlSLpnizICy1KjodjGnjlqLhJMN2DmPsnrEotAMMqzqM0TViB3vFG+DcOa1LR0gIjBkDQ4akd42SJCN+5l8FeV9T16+/QrNmUKYMHDkCT0IMDF78hCgDDGziQqGcaZeU9dCtQ1RdWJXw6HAGVBrAxA8mptmxxJtLPvNpQ95Xy0JDX8zBsvt4OIv3hlAghzWDPkmdIVahkaE4jdMO8HTQU1zspMebeMnly1CokHZX//jxVMm7+rZ93jNUkvTjx49z/PjxONfnzZvXFKByc3PD39+f2rVr0717dzJnzszTp09ZtmyZWXAqLrNnz0av1zNz5kxTQMhY7ujRo2nUqBE//fSTKUBlNHjwYLPta9SogZubG1euXDEtW7lyJREREfTv398UnALInz8/X3/9Nb169Up2XQ4dOsT58+dp1qyZ2XBFJycnpk6dio+PT4KvPbUY3/83IUCVEW3a9CI4BRAdDY07hXMhCCxFvXXA3jPhfFIxebM0XXx0kQl/TTAFpwAm7J1Ae5/2FMxUMFllinQSHq7lnQoJgZo1YZBMLS9EWnh5eN/2Y2FEGaBQTus0DU7dfHqTRssbER4dToPCDRhfa3yaHUsIIRLLmH8K4MGztEuQrtfpJdeesGz6dC049eGHMilQHDJUgCpmr6LEqFmzJr169WL69OkA+Pn50apVqwT3CwkJ4cyZMzg7O5v2jenJkyeAlufpZUWLFo21zM3NjaCgIKKjo7GysuLo0aMAsYJbAFWqVElRXeIru3Tp0jL2XQBaYKpzZ+159uxw756WHN01iwHDE8v7KCAw2GB5ZQKUUvTY3MNCmdryLW23oJPcRW+OgQPh2DHIkgUWL9a63wkhUp0xQfo778CzMAO7T2vJ0dMy95Rxxr67z+5SMltJln6yFCu9fMaFEOkv5hC/e0FagCpnGuWfkvNSEcvDh1q+VQCZjTNOGSpAlRwtWrQwBXZeDv7ExRj0efbsGaNGjYpzu0ePHsVaZm8f+6TR2MAZR2M+fvwYAFcLGf8zZcqUorrEV7al8kXG1LOnNnNf0aIwZYrWxo4bB8eexR2A0gFZXJKX9u5s4Fm2Xtoaa3mUIYqtl7ZyNvAsxbIWS1bZ4hXbsAF++EF7vmgR5MqVvvUR4i0VM0F6uXKw82Q44VHgmcWKkl5p03vKoAz4rffjyJ0jZHHMwm+tf5MhLkKI10bMHlR3n2jnrDk9Ui8ls8zgJ+I1a5Y2ztTXF2rVSu/avLYkSXo8wsPD6dy5M1ZWVri7u9OvXz9u3LiR4H7GXkZFixZFKRXn49KlS8mqV+bMmYEXwaeYnj17lqK6xFe2pfLTmtx9eP38+issW6bN2PfDnGjCPELpPf0Zx0Oecu52VJz7KaBKcbtkHbNolqIU9Ig9jM9ab81HBT6iaJbYPQ/Fa+jmTfjsM+15v35Qr1761keIt9iSJfDokdZBsXBRxc4T//WeKmOfZt+towJGsfrMamz0NqxtuRZvd+80OY4QQiSHMUBla6e4b+xBlQZD/CRAJWIJC4MZM7TnAwbIrNXxkABVPL755htOnz5N3759+d///kdQUBCfffYZL+eVf/lEz9XVlfz583Pp0iUCAwNjlXv69Gn69+/P6tWrk1Wv8uXLA7Bnz55Y6w4dOpSiusRX9uXLl3kYM+nQK9CuXTusrKwS/TAmqRdp4/596NZNe95rdDirTgex9VgYhy9GcPaWFpzyzKxHpwO9DrOfHWo4JStBulKKUbtHcfHxxVjrdOiYWW+mBDLfBFFR2mwljx5p3TnGjUvvGgnx1lIKRo7UntvawoGLYYSEK7K56XmngG2aHHPFqRWM/lObtGJOgzlU8Upcr3MhhHhVjAGqTDkNRBvAzgYyOafe5bDM4CfitHixdiHl6QnNm6d3bV5rEqCKQ0BAANOmTaNw4cKMHj2aNm3aUK9ePf744w9mGKOf/zEmHo+IiDAt69SpE5GRkXTv3p3w8HDT8ufPn9OtWzemTJnC3bt3k1W31q1b4+TkxKRJkzh//rxp+Z07dxg/PnYi0qTUpWzZspQtW5bNmzezdu1a07bGpOyvWubMmfHy8kr0w9PT85XXMaNQCrp3h8BAKFclmmeZQlAKDC9lRL/5yECfhs586GtPuQK2fOhrz5g2blQumvTeU0ophu4cyqjd2vDUWvlqoddpzZZep2dQlUEUyFQgxa9NvAJjxsCePeDionXBs02bi2QhBEyaBMZO2uGRit8Oar2nPipjj16f+gH9v2//jd96PwD6VezHZ2U+S/VjCCFESpkCVLle9J5KzZuc0oNKWGQwaDlRAPr0AZu0m6TkbZChupscO3aMkcZbinHw9vbmk08+wc/PD4CffvrJlBdq9uzZlChRgkGDBlGnTh1TQnMvLy8uXLhA27ZtqV69Or169WLAgAHs3LmT1atXc/ToUerUqYONjQ0bNmzg6tWr1K1bly5duiTrdeTMmZP//e9/dOzYkfLly9O0aVNsbW1Zu3atxdxRSa3LggULqFGjBk2bNqVRo0Z4e3uzbds2Hjx4EGduqrQyffp02rRp80qPKSxbvhzWrAFra+jYP5xjt+Oere/fG1HJnq3PSCnFoB2DmLhPm5p8ap2pdC3XlcIzCnMr+Ba5XHIxqIrM/vZG2L0bvv1Wez5nDhSUWReFSAuXLmmjZ9evf7Gs8HvhhEUr3J10VCiSvGHW8bn19BaNljciLCqMeoXq8V3t71L9GEIIkRqMASr3HKk/vA8kQCXisHEjnDsHbm7w+efpXZvXXoYKUB0/fpzjx4/Hu021atUICAjg2rVr9OjRwywxuqenJ+PHj6dHjx60b9+effv2YW1tzXfffUfHjh3ZvHkzJ0+epFevXtjY2LBlyxb+97//sXjxYvz9/bGxsaFgwYL07duXLl26YJuCHgQdOnQgd+7cjB07ltWrV2NjY0OTJk3o1q2baZieUVLr4uPjw8GDBxk+fDg7duxg27ZtVK5cmVWrVlGnTp1k11m8ue7cgS+/1J4PGwZWDgaLwSlI2Wx9pjKUot+2fkw7MA2AGXVn0ONdbRa/WfVn0XNLT2bUnYGjTcqCYCKNXL+udbUDePwYWrfW7h41b649F0KkqqdPtU6K338PERHgmjWawhXDcckcTe5i2hWZl70DNlap23sqNDKUxisaczv4NsWzFmdZ02UyY58QqSg6Oprq1auzd+9eIiMjJZVFChln8XPLLgEq8QpNmqT97NZNG0kg4qVTLydUEuI1odfr+eWXX96IHlQhISE4OzsDWiJ5JyendK5R6lEKPv5YC/6/8w7s3w+//R3KlqNhFrfX6+BDX/sk9aD67dxvpqBTg8IN6PV7L2Yc0obSzqo/i27luqXKaxGvwPXrUKSIlgzyZXZ2cP48eHm9+nqlsrf5M5+e5H1NmuhoWLAAhg7VUlsAlK4RTrlPQkBp+f90eq0dv7nfkS2L7VOcl9XYXv/w0Q8sPbWUFadXkNkhM4c6HyK/R/6UvyiRochnPn7ffvstw4cPB0hSgEreV8sOH4Z334UWw4NwzR5Nj3rO+HinXsqBbhu7MeefOYyqPorh1YanWrniDXbgAFSsqA3ru3o1TWavfts+7xKGF0LEa9EiLThlawv+/lr7mtUt7vR1SZ2tLzQylO6bunMr+BbdN3Vn/bn1/HT0J3TomNtwLp+Xla6wb5TAQMvBKYDwcG39WxCgEiK9BQRA795g7BheuDAMHxvNrrsh6Cw00XkqhHIr0IY8WZPfYyBme91ubTuCI4Kx1lvza4tfJTglRCo7dOgQo0ePxs7OziyHrEi+yEjQ6RROmdKmB9XpB6cBuPn0ZqqWK95gkydrP9u2TZPg1NtIkqSL19aIESMoXbp0elcjQ7txA3r10p6PGgUlS8KzMAPrDz03bZPS2frG7xnPnWd3ALgVfMsUnFrQaIEEp4QQ4iWXL0PTplCjhhaccneHadPg5ElwyB2OpRF2Oh3oreDQxZRd5MZsr4MjggGtl2s172opKlcIYe7Zs2e0bduWjz76iAoVKqR3dd4akZHgnNmAlQ1YW0EWl9S7FA6NDOXwrcMArD6zmtDI0FQrW7yhLl3SEvgCpMNkY28q6UElXlt9+vR547sovsmU0vL4PX0K772ntatKKX7ZHUpQqCKnh54udZw5dD6CwGADWVz0VClul6Tg1MVHF5nw1wQMyjxn1aQPJuHn65fKr0i8EsZxRkKIVPX0KYwbpwWjIiJAr9fSWYwaBVmyaNvcehRNfIkbUpIf0FJ7rdfpqe5dPdllCiEs69WrF0FBQcyfP5+WLVumd3XeGpGR4PFfgnRna6tUndV0/J7xhEdrNwGehD1hwt4JjK4xOtXKF2+ImHlYJ0zQLqgqVZLcU0kgASrx2vLw8GDx4sVvRA6qt8WNG/Dggfb8119h2zZtaN9332mz9x08H8E/lyKw0kOnWs7kyWxNnorJa0aUUvTY3CPWcr1Oz/bL2+lbsW+qTv0rXoEVK6Bz5/SuhRBvlehobXj1kCFw7562rHZtLVBVsiQYDIrjVyMJOBXOqeuRcZajI/m9BZRSfLnpy1g3E/Q6PT0292BL2y3SXguRStasWcOCBQtYt24d2bNnT+/qvFUiIl7M4HflXyvUf7n6UsoYwDdSKCbsnUB7n/YUzCQzF2cYceVh3bdPW37unKS5SAQZ4ideW5by9z98+BArKyt27tyZDjV6u4WHQ/nyWiL0d97R7tSD9mXeqhXcfWRg6R6tu3KDcg7kzZay+PbZwLNsvbSVKEOU2XKDMrD10lbOBp5NUfniFXr8WBtb36oVBAend22EeGv8+afWLn/+uRacKlQINmzQbh7kK2hg69HnDFkaxMzNz+INTkHS8wOa9lOKmYdnsu3ytlgBqihDlLTXQqSiW7du0blzZzp16kSjRo2StG94eDhPnz41PURsGzeCe04tQHXptBXbtqW8TKUUX2z6Ilb7qNBuxMp8ZBlIfHlYw8Je9KwS8ZIAlXjjSEOfNmxttaC+/qVWQa8HT0/F0r3PCA1X5MtmRd2y9ik+XsFMBcnpnDPWcmu9NR8V+IiiWYqm+BjiFfjjDyhdGpYuBSsrLWuzfRz/H/b2L8YiCSHidOUKNG8O1arB0aPg5gZTpsCpU1C6QhSLdj1jwKInrN7/nMCnBhztdNTxsWdsWzf8ajqZ5QVMbn5AgL+u/8X7C9/nqy1fWVwv7bUQqUcpRYcOHXB3d2f69OlJ3n/8+PG4ubnh5uZGLknGbObWLa1NXbI6mtxFtWB+Fq8ovp0Y/7DoxFh5eiXbL2+XAL4QqSRDDPHz9/fns88+i7Xc1tYWd3d3SpQoQevWrenYsSNWVimbzSEgIAClFDVq1EhROWkhODiYuXPn0q9fv/SuingN6XQwaJCWfDcmgwE69A/n2M0obK2hY21nrFI4Zj/KEIXfej9Tsl2zeqBjZr2ZMlzkdff8OQweDN9/r/1eqBAsXqwlLOvTx/JdoixZpGuzEHHYsQN69IAyZWDtWq1Xq14PXbrA8JGK60ERTP0tnEv3XvQ69cxiRY2S9rxbyBY7G63NzOZmRaGc1uw9E57s/ID/PviXwX8MZv259QA4WDvg5+vHvCPzzHq9SnstROqZOnUqO3fuZN26dYSFhRH2X0+MyEgtoPLw4UNsbW3x8PCwuP/gwYPp27cvoE07L0EqiIqC//0Phg2DHCXCaTY8xDSkz6tUJJQKYu5qJ7o2T3rv0mcRzxi2cxjTD063uN5ab03tfLUlgC9EEmWIAJWRj48PjRs3Nv0eGhrKnTt32LFjB126dOGXX35hy5YtODo6Jqv82bNn0717d+bNm/daBqgKFSqEtbW1BKiERVeuaF/gMVlZQcUa0Zx+rA3ta1bRkRzuKQviRhmi6LCuA0tPLsVab03jIo1Zc3YNBmVAr9MzqMogCmQqkKJjiDR25Ai0awf//qv93r07TJoExkkNvLwkECVEIhkMcOh4NOMXhZOrkoGLD/XYudpRuZQV304wcN8QxqTN4QQ/127zW+nhnQK21ChpR4Ec1haDQ9ncrPikYtLPZW4H32ZkwEh+OvqTqU3uVKYTI6uPJJdLLjI7ZGbc3nHSXguRBn777TeUUnEO7cuRIwd58+bl6tWrFtfb2dlhZ6cFWlJ6w/1tcPCgdnpy9Ci4Zo2matsQdDFGCej1Wv7qw/dCaPzEmuxJOL/9/eLvdNvYjWtB1wBoVKQRmy5skgB+RmecsU+kSIYKUPn6+jJy5MhYy4ODg/Hz82PNmjV06NCBVatWJav8u3fvprCGaevevXvkzp07vashXkN790KTJlqnl0yZ4NEjbblBKSq2esbjcCiex5pqJZN+hymml4NTK5ut5MOCH7J/xn5uBd8il0suBlUZlAqvSKSJqCiYOBFGjNCe58gBCxZA3brpXTMhXis7dsBXX8EPP2gJzWO6dw8OHdIeBw/C/ehw3mkSgve7aJnMFfjWCSNvNisW/R2N4b/hJ+5OOqqVsOf94na4OaZuhoagsCAm7ZvE1P1TeR71HNAuuMbXGk+xrMVM2w1+fzALjy2U9lqINDBlyhQeP34ca3m/fv04ceIEW7duldmtE+HxY/jmG5gzRwtAubvDFyPCuWdhKJ9OBwYFu0+F06JKwkH9ByEP6LO1D0tOLgEgr1te5jSYw4cFP2TYzmESwM/IpkyBsWPTuxZvhQwVoIqLi4sLixcv5tSpU6xevZqDBw/y3nvvpXe1hHglFi3SJl6LjISyZWH9evjkEzh8GOp3DONxeDSOdjr8ajqjT8FdoChDFO3XtmfZqWVY661Z1XwVjYs2BmBW/Vn03NKTGXVn4GiTvB6MIo1dugSffgr792u/N20Ks2dLTimRIcUXgLr7OJofVoeTo4KB71fpeW6w49wJK1NA6vr1F9u6Zo2m2fCQWLn/AK490BL5Fs5lTY2S9vjms8HaKnXvxIdHhTP779l8++e3PHz+EIBKnpWYWHsilb0qx9re0cZR2msh0sg777xjcblxSF/NmjWxtpZLt7goBUuWQL9+cP++tqx9e0WHXpGsPxqOLtzyflZ6eBJqsLzSVLZiyckl9P69Nw+fP0Sv09PrvV6MrjEaZ1tnQAL4GZZSMGqU9gBt+El0dOztJA9rokkr9x9HR0f69OlD9+7d+eWXX0wBqjt37jB58mS2bNnCtWvXiI6OJk+ePNSvX58RI0aQKVMmALy9vbl2Tevm2blzZzp37syVK1fw9vbGYDCwcOFCfvnlF06cOMHTp09xd3fnvffeY/DgwVSubH4S+OuvvzJjxgzOnDlDcHAwefPmpUmTJgwaNAg3Nzezbc+fP8+3337Ljh07ePjwIbly5aJRo0YMHTqUrFmzAuY5uG7duoVOp6NDhw74+/un5VuaKtasWcPFixdNv4eGhqLT6fj555/Zu3dvrO11Oh3DXh6nJiwyGLQ7TN99p/3etCn8/DMER0TTqk84Xsej8PDSuiq3qeqIh3Py79jHF5wCaFikIQ2LNEzJyxFpRSmYP1/LKxUSAq6uMHOmNsRPuq2LN1RcAaaXl1vaLmYAavoKPdjZ8fyJFXfuwIVH4Tx2CSFrCcj6X2+odefD2POrExcOaD1QdTooUUpR/v1oPIqH8jSeBL1VitnSoYZzqr9+gzKw4tQKhuwcwpUnVwAokrkIE2pPoFGRRvEOSZH2WiTL9euWcxMmM62GEDGdPQtffAG7dmm/Fy+h6Dcmgiuhz1l2IP7gk04HWVziPse9+uQq3TZ2Y+ulrQCUylaK+R/P593c75ptJwH8DEgp6N8fpk7Vfh87VpvV+uHD2NtKHtZE06kMMCWaMUCTUFDm7NmzFCtWjFKlSnHixAlu3bpF+fLlefDgAQ0bNqRw4cIEBQWxceNGbt68Sfny5Tl06BAA06dPZ926dezevZuGDRtStmxZevfujbu7Ox06dODnn3+mdOnS1KhRA2tra/755x8CAgKwsbHh8OHD+Pj4ALB48WLat29P/vz5adCgAXZ2dvz5558cPHiQSpUqsXfvXtOJ459//kn9+vUJCwujcePGFChQgBMnTrBlyxa8vLz466+/yJMnD8eOHWPdunWMGjUKFxcX+vbti6+vr1k+rteR3tIt5QTodDqiLUWt01hISAjOztpFxLNnz177LtjPnmnxhfVa/luGDtUC//vPhbMoIAQdmIaVAPjVcKRysaTN3Pfbud/ouaUn0z+azsrTK+MMTonX2L172vz2Gzdqv1erpnW5y5s3fev1GnjTPvNvilfxvp6+GE2/ceFEYMBG6enU2A4HvRVBYdH8vCmcKL0BfZSeWu9as+NgFMrGgCFMTw4bO0L1UWR7J0Sb9em/ABQ62LPEiXuXrGk2PChWbyjjWVbmCHvcsxkI00dzLyia6PivmVAGeLewLV3qJC9AZWyDZ9SdYRZQ2nF5B1/v+Jojd44AkMM5B6Oqj6JjmY5Y6+W+pUgD169DkSIWp18PsbPDOVzr2iJtqWXVq1dn9+7dREZGJroH1dv+HXXvSTRLtoSz+4ABd0c9GxfZ8eiOFc6uii+Hh2PIGsbjZ1oj62in491CNuw+HWFxxj6dDsa0cYs1kUS0IZofDv7A0F1DCY0Mxc7KjuHVhjOg0gBsrGxexcsUr7PoaC3J2bx52u/ff6/d0UoHb9vnXc5EYvD6L6p569YtACZMmMCdO3dYsGCB2SyAU6dOpXjx4hw+fJgzZ85QvHhxevfuzZMnT9i9ezcff/wxn3/+OQD//PMPP//8MzVq1GD79u1mSQsHDRrEd999x5IlS0wBqh9++AEnJyeOHj2Kq6sroHUrrVOnDjt27GD//v1UqlSJ8PBwWrduTXR0NAcOHDDrFrxo0SL8/Pzo2rUrmzZtwtfXF19fX0aNGoWrq6vFPFyvo4ULF6Z3Fd4KN27Agwcvfr9zR+sMc+EC2NlpKYTatNG+7BcFaBdeL39/LwoIpVAum0TPAhUaGUr3Td25FXyLNr+24XnUcwlOvWnWrdPGfgYGgq0tjBun/eMkI3AsxOvir3/D8d8ZQu4ymAJMW2+Ecf6ALYUrROD5zn/LgUs68DaO9leALgxnnXYxE7N/kVJQtV0IYfdsLHYqNC57ZBfGo6AXy53tddhaw8NgZXE/BbgnM9dUzDa4+6bu1Mpfi/MPz/P1jq/ZdmkbAC62LgysPJA+FfrgZPtmn8yK11xgoMXgFKBNVyniFRAQkN5VeK389a92MzU6GrIUAhQ0/iaM8Hs2ZM4bxcMIBc/A1UFHHV97qpawx8FWh3e2cBbtCol5bwEFdKjhFOv89sS9E3y+4XMO3z4MQNW8VZnbYC5FshR5xa9WvJYiI8HPD5Yu1c6L582Djh3Tu1ZvDQlQxWBrawvA06dPAWjdujUlS5akffv2Zts5ODhQoUIFrl69yv379ylevHicZebIkYOff/4ZX1/fWDNq1KhRg++++477xoHSgMFg4Pnz5xw+fJhatWoBWq+gpUuXApiG7W3YsIHbt2/Tp0+fWGPWO3TowPfff8/mzZu5ffv2GzvNbIcOHdK7Cm+88HAoX17rCPMynQ62btU6xYD2hR8XHbD3THiiZ4Uav2c8d57dAeB51HN06FjdfDWNilqemUa8Rp4+1QJRCxZov5cuDb/8AqVKpW+9hEghYxAeHehjfB0rBUUqRsQbXDJuZ2ngm3EbhxyRcR5bKS3JeZVidnhltSZvVisyOeu5H2Rg2NKgWDcFQMuLUr1U8iamiNkG3w6+zXvz3+PU/VMA2Oht6F6uO0OrDiWrU9ZklS9EkqRDz3bxerE0XNrSMmPPqD8PGqj6np62de2wjrbi2DFtNr7jZ6Ox89Vm4zO7X6bAIWckoRGQ2UXPR2XsqVzUDhvrF6125aJ2FMppzd4z4QQGG8jioqdKcTuz4FRYVBjf7v6WifsmEmWIws3OjUkfTKJT2U7odXKDTqAF21u10oahWFtric9atEjvWr1VJEAVQ3BwMKAlTQeoVKkSlSpVIjg4mBMnTnDx4kUuXbrE0aNH2fXfIOeEhpPlzp2bTz/9FIPBwOnTpzl79ixXrlzhzJkzpjsiMcv48ssv6dSp0//ZO+/wpsovjn+S7l2gpZTVsguy916yVFCGKENlykbcgogMFVBQkC0oUxH4IVPZUzbIhlJm2bPQPdI2ub8/bpM2bZLOjLbv53nuk+S9Iyfr5N7znvM9tGvXjqCgINq3b0/Hjh1p27YtLi4uuu1OnZIj+tevXzeYEaXRyGmtZ8+ezbcBqoEDBzJ06FAhWJ8LHB3lcudnz2TNqbTUqAEtW8r3n0erOXXDcOozyDNMYdGG61HSl5HceHGD6Uemo5FSt1cqlLxU/KU8eEUCs3LoELz3Hty+LV91f/YZTJkip9oJBPmcI1dUGdNDybqUmqntJAnslZCsMbydJEHDik50baQf5PfztqNfW7csz+pnhfQ+WELSBad6Ve/Ft22+FZ2lBJZBrYZ162DcOGtbIjAzhgJLft6y/0qr2zdnvZLq9eRzirRjpco7cf5mMnuvx6LRQLGKcDkMxv+ewL9/pGr4NeymojoGJgtSBmoGOjCikzt2SsMOu7iXndHJ1oO3DzLk7yFce34NgO5VuzP3lbmU9Mif11ECMxAbC127ytFVJyf46y947TVrW1XgEAGqNISGykKhFSrIJ25RUVF88cUXrFixgvh4ue1ysWLFaNy4MRUrVuT8+fNkRcJrxYoVTJkyhVu3bgFyplbNmjWpV68eoaGhescYOHAgfn5+zJ07l/379zN37lzmzp2Lu7s7w4YNY9q0adjb2+va0P7999/8rdWHMcCLFy9y9mbYAMuXL6ddu3YiQJULFAoYPVqOOaTnhx8gJkHDttPxHLikItmEHooCwwKS6ctI2pZrS6/1vUjWJKezQ8GobaPY3ne7SfFdgZVQqWDiRPlLIUkQGChrTWkjmAJBASAsWoNGA4YmwSUpa4EqY9tJEjSq7Mixq4nZzobSzurPOrCRxcEfM6TaT3zUulu2glPP455z7P4xjtw9wi+nf8nggwEal2rM6u6rhQ8WmB+NRr5wmzQJgoOtbY3AzBy5IpfOqbWBpefw1R8J+KncSEyCF+76jSO+Wi2Xe6Ydm7ktQS6fVuhnRmlLqKu3VOHtq8HORWM4lTUFJ3uF0eCUlvQTqxEJEXy++3OWnJG1hPzd/Zn36jy6V+2ey3dGUKCIiJCDUUePgpsbbN0KbdpY26oCiQhQpUGb0dSiRQsA3nvvPTZv3kzPnj0ZNmwY1atXp3jx4gD06tWL8+fPZ3rMTZs20b9/fwIDA1m9ejX16tWjfPny2Nvbs2PHDtavX59hn9dee43XXnuNuLg4jhw5wo4dO1i5ciUzZ87E29ub8ePH67K81qxZw9tvv51H74CgIBEZCdOny40lPH3VVG6iwqOYhthwJU5xjqiKJDHu93hUKVUp5Yrbcfup2uDFlQQ0r5bx4ip9GUn1BdW5HXk7w3bJmmR23txJSFgIVX2r5t2LFOSeS5dkxXytPxswAGbPlrv1CQQFCG9XpS5DKa+xU8Jr9V2oXMohR9lQ7q4qVt38kBeJD1h180MmvPoqYHiWXyNpuPLsCkfvHeXo/aMcu3eMq8+vZmrj8QfHhQ8WmBeNRtYvnDQJLl6Ux7y9ZaHLBQusaJjAXOj0S8kYWHrkGIvCMUW3L11ZtaExQ2jj6cUCkvW2NThRoJHL+0yRfmI1JjGGT3Z9ojuXHVJ3CN+3/x5vZ2+TxxEUMp49g44d5TpTb2/Yvh0aN7a2VQUWEaBKQaVSsXDhQgDeffddIiIi2LJlC5UrV2bdunUZtg9OmRFKm/1kaFZyxYoVAKxevZomTZrorbt8+bLeMaKiovj5559xc3Pj448/xtXVlfbt29O+fXveeOMNWrVqxcGDBxk/fjx16tQB4MSJEwYDVDNmzCAhIYHBgwfj7++f7fdDkH9JSoLFi+Xzw7AwqNRYRcu+qV2nFIBCmcDW/+Tty/ra0b2RK9XK2HP0amKWL64MlZFog1MKFEhpQl32SnvalWtHkE+QeV+8wDCG2ntrNHL9/A8/QGKi3P528WLo1s06NgoEZqZVdSf2XEgwGITPTpmfAribuIMj0V/QzON7yjp10vnI4l52OcqGShvsfxTziOmHpzOlzRQAolXRnHxwUi8gFamKzHCMIJ8gmpRqwsmHJwkJC0EtpcoHCB8sMCuSJGcTTJwI587JY15e8PHHMGaMPGO2dKlhoXQnJyGUno85ckWlO1dMizYbyhCZ6f0ZoqyPHW82dUWhgZlbouVz1HQagQCNKpqWJEjrax9EP6DPhj4AVCpaiSVdltAqsJVpQwSFjwcPoH17uHIFfH1h925IaW4mMA8iQAUkJCQwaNAgbty4Qd++falTpw5xcXEolUrCw8OJjo7WZSwBfP/991xMmRlKSkoVRXVwkFuOJiYm6sa0ulF37tzRC1BdunSJ6dOn6x3D3d2dX375hYiICDp37kzlypV122vLA8uXLw9A165dKVq0KAsWLODNN9+kadOmum23bt3K559/jr+/P1988YWefWltyw+IUoSMpO/Kp8XXF86cgc8/h2ty+Ty1Gqpp8G4sYDhroFdzV9rUcEKZ8j5nRUAS5KDqyH9G6ulMaalboi4Xnl7QKzFRoGDeq/PE52kNTLT31vHaa/Drr1CihOXsEggsTFq9p7sq/QBT0yBHjoYk6sabusvjdxN3cDRdIKqUTyL1fv2MGM1DTiV8xqJ3uhDok3pRlJ1sKMgY7NdIGqYemsrNFzcJDgvmwpMLGXytq4MrjUo1ommZpjQp3YTGpRtTzLWY7nhV51fVu2IUPlhgFiRJziT4+ms4fVoe8/CADz+Um20UKSKPeXnB1asZJ0oAXF2hqsjqy6+ERWvQmFA7yWr5tKltJQ1UK+NA1dLyddYbdd3Yei6WO6odHI2R/XWAUyder+NGaV/jkwHXn1/PoJEKMKzeMGZ1moWzvXPWDBUUHkJD4eWX5dvSpWXtqSqik6O5KVQBqnPnzukJiickJHD//n12797N06dPadOmDb/88gsArq6uvP3226xevZq6devSpUsXQC4DPHv2LH5+fjx58oTnz5/rjle2bFkAZs2axd27dxk9ejT9+/dnzZo1DBw4kO3bt1OyZEmuXr3Ktm3b8Pb2BtAdQ6lUMnPmTHr37k29evXo0aMH/v7+3Lhxg02bNuHr66sLOHl4eLBq1Sp69OhBy5Yt6dy5M1WqVOHatWts3boVJycnVqxYoetMqLXv5s2bDBgwgDZt2mToTmiLvPPOO7zzzjtZ3l6hUJCcnFF7o6Bgqiufg4OcPQVysGryZChaQ8XeCwZ1gVEqIDJWowtOaTElIAnyxdPs47PZdWuXwfVnHp9hWL1hLD6zGI2kQalQMrb5WCHKay1MtfcGGD8evvkm62eQAkE+plmQk5EAkzuta0Trxv9TfcbXXVrz+vqMgagJ+74lIvExABGJj1l6cYYu2wlMZ0NpiUyIJDQilNDwUMbtHYdao99wRS2pWX1pte5xgFcATcs01S01/WpirzR8ClexaEXGNhvL1MNThQ8WmAdJgl275IypEyfkMTc3uSXbJ59AsWIZ9ylbVl7SExtrXlsFZqWYhxIpRdvvjmoHx2K+oElKwCht2V76dcbGJEnOUNWOl3WUx9NmRnVp6kSNyol6/vqXd/UnCgBexL/g1INTnHxwkpMPTrLr5q4M+nx2CjtCI0JxshPNYATpuHJFbi/58CFUqCAHpwIDrW1VoUAhZUXlO5+zfPlyBgwYkGHcwcEBHx8fatWqRe/evenbty92dqmR99jYWKZOncratWt58OABxYoVo1KlSgwePJiAgABatGjBW2+9xdq1awG5THDQoEFs3rwZgPXr19OxY0e2bNnCtGnTuHLlCgABAQF07NiRcePG0aBBA+7fv8/jx491Aavdu3fz448/cvHiRcLCwihevDidOnViwoQJuiCYlosXLzJt2jT279/P8+fP8ff3p2nTpowbN46aNWvqbbtz505GjRrFnTt3aNGiBXv37s2z99gcKJVKfHx8cHNzy9Z+WrF7SxIbG4u7uzsAMTEx2bY5q0gSNGokT1Sm78oHcqb8J5/Ax59InLuv4q9jcSQZaTSpUED9Co4M6eCeYV16AUn5uSV23NjB+H3jOfv4rMFjastI1r+1nirzqvAg+gGlPUtzddRVXB2MB70EZiIhAf75B9580/g2p09D3bqWs6mAYKnffGHDEu/rhH0T9II341uMZ0qbKRnGm5ZpytF7R/W2e6/We1SdX1XvIsdB6UDwyGAqFq3I9efXqbagmt56O4Ud79V6j4iECG5H3CY0IpSIhIgs2Tq742x6vtQz212k4pLiqDy3svDBgrxFkmDfPjlj6uhReczVFUaNgk8/lWfHsonwpebBUu/rvadqJq+LJJk4/hfekDjNI1yV/vQschJ7XFEqIUmKY92L1HVvFT0JkGHMXuFKcrpt3y56ku51fOncVD+AlN5ff970czpX7szJByc59VAOSt0Mv5nl1xE8Iljo8wlSOXsWOnSQJ3lfekku67NhyZyC5kcLRYBKkD9RKpX8/vvv9OnTx9qmZIolHcP27dCrX6roefRzJdeOOdGgph2LlkjciEhg97kEouJN/7SVCuhY2zlDtlTaC5tSHqW4NvoaZx6d4cu9X3Lo7iEAPBw96F+7Pwv/W5jhQu3KyCtUKFrBYJBLkIIhTSiQdaAMzTCbIioKbt6EGzf0b2/ehPv3jSuPahEBqhxR0E4GbAVzv6/a8rf0AaTPm33OD0d+0NNtSo8CBX5ufjyJfaKnsQfgbOeMg9KB6KToLNvi6+pLoHcgdyPv8jT2qUHdvm19t+W4LE/4YEGecvCgHJj691/5sbMzjBgh6wr4+eX4sMKXmgdLvq9bj6qYeGQ8Z+N+QqtgWsf1E6Y0+5YiRWH01ozrQMowNrfLt/wVOoXZJ6chIaFAwUeNvuTHTt8CcgZ/WFwYx+4do8e6Hib9tZZKRSvRoFQDGvg3YM3lNfz38D+D+ny58bWCAsbRo/Dqq7J2Xr16sGOHfH5uwxQ0P1qoSvwEAlvHmL5U8eIQHw+rVsGeMyre/DpWT8W8VvsE6lRwYO6+ZOJU8kVOMQ8lTYMc+fu/BIMxiqx25qu5sKZuFsrJzolRDUcxtvlYfFx98HLyMlpG0qVKF3FRZAhTmlDOzrJOR9oglSTJXwpDQagbNwwHutLi6gpxcXn7GgSCfIgkSYzaNiqD/ohaUjPt8LTM90ficexjg+sS1AkkqE2U0gLjW4ynSekmBHoHEugdiJujfAJpKGiWF5pRwgcLsoypSZO7d+VSvn375DEnJxg6FMaOtemMgvzOxYsXmTx5MgcPHiQyMhJ/f3+6du3K5MmTdRUXtkLVoHtc3PszqYISEpcSfiYoaCgAFxP0112Mn53yKHXsQvxs/n1WlDmnvtcF6yUkZp2Yyr47//Ai/gWPoh+RpEnV/k2Po50jnSp0omGphjQs1ZD6JetTxKWIbn3nKp2FPp/ANHv2wBtvyOfNzZvD33/LGnoCiyICVAKBmdAGmx4/hvBweez5c7m0rmhRedFOOhYvLmfGZ6Yv5emr5s2vY/Va+Wo5Fyr/aft5K3m1rgsNKzlib6egmIddrjrz3Qy/iRIlg+sOZkKrCZT2LK3bflyLcSw7t4wH0Q8o6VGSsc3H5u5NKwyY0oRKSJA76SUn6wehYmJMH9PXFypWlGvkK1TQv3/vHtSvn/evQyDIZ4SEhbDz5s5cHyd9l1I7hR0NSzVk6etLGf7PcA7dPWRwhv6bNt8YvAgSmlECq2Jq0kSpTNUTcHCA99+HceNksWCB2bh69SpNmjTBwcGBESNGULZsWY4dO8a8efPYu3cvx48f12VLWBtjgf8kTRK1F9VGQsqg+5QsZdSKVUvJfLnvy4zHR+Lc43NZsiVRncj0dtONluoJXyswyZYt0LOn3Nm6QwfYsEHW1hNYHBGgEgjMgCkxc0OUKJHaICJBUlOpsX75XtQzOxQKeOUdlcHglJbagQ4M7+SOUpl6EaTtzJdZ2/MHUQ/osrpLhhMJBQqalW3Gos6LMlxcuTq4svC1hboyEqFxkgUyE/H/7ruMYwqF/OXQBp7SBqAqVABPT+PHS0iQM7OMZWzZeNqyQJBXBPkE0bFCR/be2qt3gWSnsMPb2ZvIhEiDF05a7JX2NCndhGP3j+n5SaVCyapuq6hQtAJLXl+Soxl6EewXWA1TkyYaDdjZweDB8OWX2S9BF+SI0aNHk5SUxKlTp6ia0uFw6NCh1K1blzFjxjB37lzGjRtnZStlTAX+Y5PyTgD/zx5/0qxMM/zc/Hh9zesZ/Lh2IiDIJ8jkcYSvFRjkzz/h3XdBrYZu3eTHTkI431oIDSqBzTJ58mR69OhB9erVrW1KpqSv/XV1daNRI7h2Rw42FS2pxslNgypWSUyEAgUKHF0kXQDKLtmO4sWBoiqa9dEv30MBymfONG8Op++oiE80/JM1JXpuSFfK1cGVJzFPWB+8nnXB6/j3zr8mX6MQkMwhCQlw8qSs23HwIBw+bLqrXtOmsiZU2mBUYKAcTMopeal5JQAKXr2/rWANDSoHpQPb+26n0x+dMgTo06LV2Ft+brlBkXUtxkTYM0NoRgkMYg7/rS0dv31bLt0zFezYuhU6d87Z82QB4Uv1SUhIwNvbm+bNm7Nnzx69dRERERQpUoSOHTuyY8cOk8exXPMeiVf+eIU9t/boZY4qFUrqlKiDUqHkzKMzmepFGZsoMKQRZcyPazVQM0P4WoEev/4KQ4bIfvGdd2DZMrDPXzk8Bc2P5q93X1CouHPnDrH5tP2wQgGDPlNx8kms7rFMmj9oSfaFNdsncOgPNx7dtOfNURnL9yQJ8Evg8PVMnhPw8TCcXpVeV+qt/71FfHI8B24f0EvL9nb2JkoVpTeW1VkpQQqxsXDsWGpA6sQJOaUuq8ydm/ei5cbaewsEhQxjJR4vl385w3j6Ln7aUpDMZuBzOkMvNKMEGciuZqEWSYKICDk1+/Zt+Tbt/du3s65NWDJ7HSQFucPR0ZHg4GA0Blo1P0lJy0/bcdzaKBRyhmj6zFE7hR1r31yLhJRhnb3CHhRkyERd++ZaOv3RKdMM1NyW6glfK9AxaxZ8/LF8f9gwmD8fk6UqAosgPgGBzbJ8+XJu3sx6i1hb4kmEmtNhcrBJqZQDVBkWJSjt5Put3oml3zdRBn2i9j+5ZBElPZu66B7fUe1gzfNa3FHJs2jGRM8N6Ur9c/0f9oXuQyNpaFCyATPbz+TOh3c49f4plAp9I4SAZCZERcmtFceOlbOfvL2hfXv45hs5SKVSyWJjb70l//GtXWttiwWCQs24FuPwd5fFndMGkNKPb3x7o8HttKXNAV4BLHh1QYbS5szWCwRZJjPNwmPHZN2UOXPgo4+ga1eoXVv+HypaVO5A1aMHfPqp/P/zzz8QHCwHpxQKKFVK3l5gMyiVSsqXL0/FihUzrPv+++8BaNOmjaXNMok2YKQ9f0wbMDK0blyLcQa3104UGDpOeoz5cYEgS0gSTJmSGpz67DNYsEAEp2wEkUElEJiBI1dUugq9zNDGfeLVxrdWKKBUMXs61HbBzVnJb/uecSTmU+I0jzgS8ymlnVoyqI2vnq7UnYg7bLyykSn/TjFYtlKpaCV29N1B+aLl9cYLpYBkdkooXryAQ4dSM6TOnk0VkdVSpgy0agUtW8q3lSqlftB37wpNKIHAihjTzks/7uPqY1RjL7MZeDFDL8gT1KbLoujVy/R6Pz8oV04uE09/W7asrLFy5owcyBLYNMuXL2fZsmWUKVOGoUOHGtxGpVKhSsnYtnQFgqnMUWPrDI1lNQNVaKAKskz6c3xJgtmz4fff5cfffAPjx6ctdxFYGRGgEgjMQFi0JkvBqbR4uSqIipeQJDk76ljMFzRx/54Ap0565XvNgpz4K3Qh8c/kdufxmscUKb+IplW+4eKTi2wM2cimkE2cfXzW5PNdf3EdlTpj6VmhE5DMrITi8GG4dSs1IHXxYsbtKlRIDUa1bCmf/Bv7oytbVi7LEJpQAoHVMBZASj8uAk0Ci/H8OVy4kHExhaenPAFiKAgVEACuWbho9/ERkyY2ztKlSxkyZAhubm789ddfeHh4GNxu2rRpTJ482cLWyZgKGBlbl5WJAlOBJ+GfBZli6hwf4Ouv4auvLGuTIFOESLrAZlEqlfzxxx/07t3b2qZkSnpxup0XFOw8l4AmTbCpotPb3FCtpYm7nKKdNgClVEDzIEcOhSSSpIlj3YuGxGke4ar0562iJ3FQuvJtHy+Ke9kZFIdUKpSU8ijFvah7emPNyjTjaexTbry4YbDteVrRybQUKgHJnMweV62qH5AqVco8tglsloImSGkriPdVkK/IiYB5UhJcuwbnz+sHoh48yP7znz6dN5qFVmykIX7zppk4cSJTpkzB09OTv//+mxYtWhjdNn0GVckU/TDxvgoKLZmd4+eVD7UyBc2PigwqgU3zzjvv8M4772R5e4VCQXKy8S5MlqJZVSd2nEsgWYrTleKdi58FaDgc/QkKBcRpHnMk5lNKObbEQeFKx7oulPd3YPTWqcRp5OyoOM1jzsf9zNwu31Lcy45oVTR9/uqjJ2IOoJE03Iu6h6PSkY4VO9ItqBudK3fG181XF9DKTtvzAj8rJUnw8KF8kZCuS45BatZMDUa1bIncclEgEAgEhZasCJg7O6cGoLQBqeBgSEw0fMzy5eX/m5o1oVYtsLOTdaXMjWikYXMkJSUxePBgVq5cScmSJdm2bRu1atUyuY+TkxNOTrIWqS0JqQsEepgjIK5Wy8d88gQeP5ZvnzzJPAtVYJOIAJXApilWrFi+jAL7edvRr42bXrAJ5KBSvPRYFyxKH4CKUodyMeFnUqNJEufjZzH7wm2G7Q/h8tPLSCaKB48MOkL9kvX1xnLb7cRmyMkfWni4HIQytGS1g9G+fWBjgqQCgUAgyALmzAzKTMC8Th1Zs9AQHh6pgSjtUqOGPJ7eflF+V+hQq9X06tWLDRs2UL16dbZt20aZMmWsbZZAkHuy05lUrYZnz1KDTemDT2nHwsIy6sEK8i0iQCWwaWbPnk2fPn2sbUaO8Ct+L12wyRASF+JncehZMfY9SWLxmcWoNfqiqBpJzfor63WPneycSFQn6gWqtCV79fwNp7Hme10pU39oTk5yF6Po6IxBKEMXJlrs7OTZaj8/WWfKGF5eubdfIBAIBJYlOxdCxkhKgkeP5IzbBw/kRXs/JMT0vi9eyFqEFSvK2VBpg1EBAVnrFiU0CwslX331FRs2bKBhw4bs3LkTb29va5skEOQNmQX2e/aE+Hg58PTsmVzxkFUUCtkv+vmlLgoF/PFH3tgusBgiQCUQmAFJkhi1bRSaLETz1ZKacfvGZbrdvFfm0b1qd2KTYjNoUGVWsmez3U6yOrtt6g9NpYKOHY0/R6lSULlyxqVcOXBwEB2MBAKBwBqYW/coswuhmzchMjJj4Cnt/adPs3eBlJYVK6BHD8htFrgovytUhIaGMnPmTBQKBd27d+fvv//OsE3x4sXp0KGDFawTCLJIUhLcuQM3bsi+9sYNebl0yfR+J0/qP1YowNdXP+jk5wclSmQc8/UF+3ShjTNnRIAqHyICVAKBGQgJC2HnzZ3Z2qd7UHfOPzlPaESonsaUNjtqRIMRugBUTkr2LKYrldWLjsxmt3fskC8QTp6Uy+xM4e4OL72UMQhVsaK8zhSig5FAIBBkTl4GlPIiu0mLRgNRUXKwKSJCXiIj4dw50/u1bZu14zs4QMmS8lKqVOqiUsGECcb3q14998EpQaFjx44dOi3VsWMNZ7s3a9ZMBKgEeUdOfXtCgtzlOm0AShuQun1bLtHLLlOmQKNGqUEnH5+MQafsIM7x8yUiQCUQmIEgnyA6VujI7pu70WA6i0obgFr/1npuht+k6vyqegEqQ9lRNlGyZ+gP7dEjecY4pYuMHukvOjKb3W7dOuu2HDiQ8ywoUUIhEAisSV5nEpkjMykvA0qQuf//808oWjQ16JQ++JT2Njo651lOPj4ZA09pH5csKW9jqBzvzBnTASqBIAcMHz6c4cOHW9sMga1hrozTzHz76dNyU4e0QSjt/fv3TfteFxeoUEFeKlaUF0mCESOM7/Paa3nbVU+c4+dLRIBKYLNMnDiRmjVrWtuMHKFQyEGlqvOrZlrmlzYAlVVBc7OV7OVF9pMxEhLkk3lJkgUNb90yvb2Dgxx0athQTts1dSFgpLQxy4gSCoGgcGDMx6lUsp6dlkeP5OCHtzf4+xvfTovWR2b3IiKvAz95fTwtmQWUrl6VdUO0QaTMlsePDR9Li5HMEZM4O8ufl5eXfKtUwrFjxrc/dgwaN87+82gRM/MCgUCLOUuW89qvS5Lsr8PD4fhx0779pZdMH8vDAypV0g9CVawoP/b3zxjcP3Mm63bmFeIcP98hAlQCm2XixInWNiFXpA82pUWBAgnJYAAqq9lReV6yl50/QFMXK6ZYuTLr2x46JKf5gpipFggEuScngfWs4uwslyK3bZu9i4jMAj9hYXmbmXT8uCw+Gx8vdzKNj8/a/UePTD9vXpcb1akDpUvLgaa0Qaf0t9r7Xl4ZA4eZ6Qs6OubORjEzLxDImArOgOFse9AP/kPmEwBZeT5TvztrZSHldGJAS2Z+/cQJ2YbwcHl58SL1vqHlxQs5Kyqr+PgYDkBVrCivy84ksQjsC7KACFAJBGYkbbBJqVCikTSU9CgJwMPohwYDUHmeHZUXQuQJCbBhg/zn8eABnD+fM1t695a7Gfn7Q0wMjBxpfFsHB31bxR+aQCDIDTkNrGeFhAT4/XfTPnTWLNn3JSfL2hzJyXKJhCm++ELWMUpMlJekJMP3tY/j4kwf7+23c/b6soI2YJSV5elTGDLE+LF+/TX3ZR6W+N8QM/OCwk5mXZbBsOxDdkgb5MlpMMicQaTMzp8PHpQ7d8bHy4+1EwBpF1Pjz56Zfv633sqZ3XZ2sk5rZKTxbQ4cgFatcnZ8Q4jAviALiACVQGBG0gab3q35LqsurGLuK3MBTAagTGZHZWcGKLM/5OBgOf02NBT27zf9Yj76yPT6rPDpp6kXHdlJ8xV/aAKBwNZZsMD0+tmzs3/MPXtyZIpRvL3lkgxXV1kfxMUl9b6psWfPYNo048c9dQrq18+6HZYo8xD/GwKB+cmsy3JekJAg+4y4OLkLnKlg0N9/y12ak5P1l+vXTe83frzsH1Wq7C/x8abtf++9XL38TPH0lKUwihaFIkUML4bWeXjA2bOmM009PPLeXhHYF2SCCFAJBOYiJZDU5ZGSLr7fwSP4RvER7LgFPj50qTQfYv3lP92s6pdkdwbo/n3Tf8iVK8t/3FmhalW5zrxUKTmdN7OLsczI7uy2+EMTCAS2TLVqctDfGK+8AsWLy7PW9vby7YsXsHat8X0+/1wupXBwkEvSHB3176d/fO0avPmm8ePt3ZuzzKQzZ0wHqAyJiJvCUlmx4n9DICgYdOuWte1MZeab4vffc7ZfVvDzk8uQtRMA2sXZOWtjjx7J2bTG2L8/b4XFBQIrIwJUAoE5yK7WSVb1SzJLIx4xQp7NefhQ/kMLDzf9vMnJ8sVNYKB8QWBKUPb33/Wzn7IboEp/0SFmtwUCQUHiyy/hnXeMr//224wXEWfOmA5Qvf129i48kpKyvm12yOuAkvD/AoEgO7i5yUF4jcZ0SVqlSnJGkb29/hIXZ/oc9733ZL/j5JT95fp1eP1148feti13ASRzZpwKCQ2BDSICVAKBOciu1ok2LdlU8KlTp8wDTv/8k/Xn1G7fsaM8k5+ZoGxaTP2hOTnBX39lFL80dNEhZrcFAkFhJq8vDsx1sWGOgJLw/wKBIKv8+68c5MnsXHXNGsPBoMz2GzMm50GkzLT/cos5g0hiskBgg4gAlUBgK0ydanr9lSuZH2P0aGjQQA4OlSwp64a0bm18+xIl5OAUZO8PUPyhCQSC/IYpH5dbnJ2hfPnsX0TktS81p28WASWBQCDIiLmzkMx9zi18u8DGEAEqgcBW8Pc33cp71ixZ5LBfP+Pb9O+vPwNkTiFy8YcmEAjyE6Z8XPr25o8eQUSELJqbNhs0szboObmIyGtfKnyzQCCwFJll1EPedPHTBnlyGgzK71lIwq8LChEiQCUQpPD8+XMmTZrEli1bePr0KZUrV2bMmDEMHDjQMgbMmGFav6Rly+wfUwiRCwQCC2J1P5oZ5vZxwocKBII8wOZ9qZbMgjOQcZ12Mja9FERmEwBZeT5TEwEiC0kgyBeIAJVAAMTGxtK+fXsuXbrEyJEjCQoKYt26dQwaNIjHjx/z5ZdfWttEmZwEnEQpnkAgsAD5xo8KBAKBDZPvfGlmwZm8PtfMaTBIBJEEgnyBQpIkydpGCATW5vvvv2fs2LH88ccf9OnTBwCNRkOnTp04ePAgN27coEyZMkb3j42Nxd3dHYCYmBjcnj83Txe/smXlDoEi4CQQWJUMv3k3NytbZH1y60dBvK8CQWFD/OYzInypQCDIDgXt9y4CVAIBUK1aNSIiInjw4AEKhUI3vnv3bjp06MD06dP54osvjO5v0DFoA0laLRNIDSz5+Ohrm2iDSyL4JBDkCwrayUBekFs/CuJ9FQgKG+I3nxHhSwUCQXYoaL93UeInKPRERkYSEhLC66+/rnciANCoUSMATpw4YfIYaeO8sbGx8p1ixeSlSpWsGRIbm7qPsfUCgcAmiE3zexTzPHnjR8GILxUIBAUW4Uv1Eb5UIBBkl4LmR0WASlDoefDgAZIkGUyX9vT0xMPDg9DQ0AzrVCoVqpTOJM+ePdON+/n5mc9YgUBgc8TFxelmrgorOfWjIHypQCCQEb5U+FKBQJA7CoIfVVrbAIHA2kRGRgIY/TG7uroanH2aNm0aXl5eeHl5UbFiRbPaKBAIBLZMTv0oCF8qEAgEWoQvFQgEhR2RQSUo9GSWCilJEkplxljuuHHj+PjjjwFZvPL27dvUqVOHBw8e4OXlZRZbBeYlKiqKkiVL8vDhQzw9Pa1tjiCbWPLzkySJuLg4AHzSd88shOTUj4LwpYUd4XcLF+k/b+FL9RG+1PwIn2MY8b4YJj+8LwXNj4oAlaDQ4+HhAaD7YacnLi6OcuXKZRh3cnLCyclJ97h8+fKAPOuV38XpCitqtRoANzc38RnmQyz9+eX3FOq8JKd+FIQvLewIv1u4MPR5C1+aivCl5kf4HMOI98Uw+eV9KUh+VJT4CQo9gYGBKBQK7t+/n2FdZGQkMTExmbbzFQgEgsKM8KMCgUCQe4QvFQgEhR0RoBIUejw8PKhatSqnTp3KsE7bKaVp06aWNksgEAjyDcKPCgQCQe4RvlQgEBR2RIBKIADeeecd7t27x59//qkb02g0zJw5EycnJ3r37p3pMZycnJg4caJeerUgfyE+w/yN+PysS174URCfY2FDfN6FC/F5Z47wpeZFvC+GEe+LYcT7YnkUUmZqfAJBISA+Pp769etz48YNPvjgAypXrszatWvZu3cvM2bM4NNPP7W2iQKBQGDTCD8qEAgEuUf4UoFAUJgRASqBIIVnz57x5ZdfsmXLFqKjo6lSpQoff/wx7777rrVNEwgEgnyB8KMCgUCQe4QvFQgEhRURoBIIBAKBQCAQCAQCgUAgEFgVoUElEAgEAoFAIBAIBAKBQCCwKiJAJRDkAc+fP2f06NEEBATg4uJCrVq1WLp0qbXNEmSRixcv8uabb+Lr64ujoyMBAQGMGTOGiIgIa5smyCZqtZoWLVqgUChITk62tjmCNOTGT6rVambNmkXVqlVxcXEhMDCQ8ePHEx8fb2arBTklN5/3ihUrUCgUBpf+/fub13BBrjhx4gT29vbs2bMny/usWLGCOnXq4Obmhr+/PyNHjiQ8PNyMVuYPLOUz8+M5bG5s1u4bGBiIo6Mjvr6+9OzZkytXrmTYdsCAAUZ90fLly/P4VeUeS/nd/Padyam9gYGBRt8T7XL79m3d9vnt+2Kr2FvbAIEgvxMbG0v79u25dOkSI0eOJCgoiHXr1jFo0CAeP37Ml19+aW0TBSa4evUqTZo0wcHBgREjRlC2bFmOHTvGvHnz2Lt3L8ePH8fd3d3aZgqyyNSpUzl8+LC1zRCkI7d+csSIESxevJgePXowZswYzpw5w7Rp0zh9+jTbt29HoVBY6JUIskJuP+/z588D8Ntvv+Ho6Ki3rkKFCmazW5A7rl+/Trdu3VCr1VneZ9q0aXz55Ze8/PLL/PDDD4SGhjJ37lyOHDnCsWPHcHFxMaPFtoulfGZ+PIfNjc0JCQm0bt2aK1euMGDAAOrXr09oaCgLFixgx44dHDlyhJo1a+q2P3/+POXLl2fy5MkZjtW0aVOzvL6cYim/m9++M7mxd/bs2cTExGQYP3PmDLNmzaJRo0aUKlVKN56fvi82jSQQCHLF9OnTJUD6448/dGNqtVpq37695OjoKN29e9eK1gkyQ/s5BQcH643//PPPEiBNnTrVSpYJssuJEycke3t7ycnJSQKkpKQka5skSCE3fvL48eMSIL3//vt64998840ESGvXrjWb3YKckdv/xbZt20olS5Y0t5mCPGTDhg1SkSJFJEACpN27d2e6z927dyVHR0epU6dOklqt1o2vWrVKAqTvv//enCbbNJbymfnxHDY3Nn/33XcSIP36669646dPn5bs7e2lDh066MaSkpIkJycnqU+fPnn/IsyApfxufvvO5LW90dHRUqVKlSQfHx/p3r17uvH89n2xZUSASiDIJVWrVpX8/f0ljUajN75r1y4JkKZPn24lywSZER8fLzk5OUkvv/xyhnXh4eESIHXs2NEKlgmyS3R0tFSxYkWpc+fOUqtWrUSAysbIjZ8cPny4BEhXrlzRG4+JidFd3Apsi9z+L/r4+OhdKApsm1dffVUCpGrVqkm9e/fOcoDq+++/lwBp+/bteuMajUYqVaqUFBQUZC6TbR5L+cz8eA6bG5tbtmwpOTo6SsnJyRnW1apVS3J2dtY9vnTpUr6aqLSU381v35m8tnfMmDESIK1cuVJvPL99X2wZoUElEOSCyMhIQkJCaNiwYYYSk0aNGgGyHoPANnF0dCQ4OJhFixZlWPfkyRMA7OzsLG2WIAeMGTOGyMhIfv31V2ubIkhHbv3k8ePH8fLyIigoSG/czc2Nl156SfhYGyO3n/fDhw8JCwujevXqACQmJqJSqcxnsCDXhISEMHXqVM6cOUPlypWzvN/x48cBaNy4sd64QqGgYcOGhISEEBkZmae25gcs5TPz4zlsbm1es2YNJ0+ezHBuJ0kST58+1RvXlrxpfVFcXFy2ylctiaX8bn77zuS1vVevXmXBggW0aNGCd999V29dfvq+2DoiQCUQ5IIHDx4gSRJlypTJsM7T0xMPDw9CQ0OtYJkgKyiVSsqXL0/FihUzrPv+++8BaNOmjaXNEmSTDRs2sHTpUpYsWYKfn5+1zRGkI7d+8v79+wb3BShdujTh4eGF8iLWVsnt5609yQ8NDaVevXq4urri4uJCw4YNsyW8LbAcwcHBjBs3Dicnp2ztd//+fdzd3fH29s6wrnTp0gB6AsSFBUv5zPx4Dptbm/39/alVq1aG8VWrVvHo0SNat26tG9P6om3bthEQEICbmxuurq507dqVmzdv5v7F5CGW8rv57TuT1/ZOnDiRpKQk3TVCWvLT98XWEQEqgSAXaC+KjIlou7q6Ehsba0mTBHnA8uXLWbZsGWXKlGHo0KHWNkdgggcPHvD+++8zaNAg3njjDWubIzBAbv1kZGSkyX0B4WdtiNx+3hcuXADgyJEj9OrVi40bN/LDDz9w9+5dOnbsyMaNG/PeaEGuyG5gSov4bRvGUj4zP57DmsPm8+fPM3r0aOzt7Zk0aZJuXOuLjh07xtdff82GDRv44IMP2L59O40bN+bWrVs5exFmwFJ+N799Z/LS3rt377J+/Xpat25NkyZNMqzPT98XW0d08RMIcoEkSZmuVypFHDg/sXTpUoYMGYKbmxt//fUXHh4e1jZJYARJkujXrx/e3t7Mnj3b2uYIjJBbP2lqf+064Wdth9x+3o0bN2b8+PEMHDiQ8uXLA9ClSxd69uxJ9erVGTlyJK+//roovy4AiN+2YSzlM/PjOWxe2/zff//xyiuvEBUVxfz586lfv75uXZ8+fWjYsCFffvmlLgjbrVs3mjRpQo8ePRg3bhxr167N2QvJYyzld/PbdyYv7V20aBFqtZrPP//c4Pr89H2xdUSASiDIBdrgRVxcnMH1cXFxlCtXzpImCXLBxIkTmTJlCp6envz99980aNDA2iYJTPDTTz+xb98+Nm3aREJCAgkJCQAkJSUB8Pz5cxwdHSlSpIg1zSz05NZPenh4mNwXMFgiJLAOuf28W7VqRatWrTKMBwQE0K1bN1atWsXFixepXbt2ntgrsB4eHh46vcf0FObftqV8Zn48h81Lm7du3Urv3r2Ji4tj9uzZjBgxQm99eo0hLd27d6dMmTLs3LkzG5abF0v53fz2nclLe9evX4+vry8dOnQwuD4/fV9sHRGgEghyQWBgIAqFgvv372dYFxkZSUxMjFEdAIHtkJSUxODBg1m5ciUlS5Zk27ZtBjUKBLbF1q1bkSTJaGlfiRIlCAgIKJQaJrZEbv1kuXLljGpE3L9/Hx8fH5ydnfPMXkHuMOf/olZjLjo6Olc2CmyDcuXKcebMGaKjozNkK9+/fx+lUkmpUqWsZJ31sJTPzI/nsHll88KFCxk9ejR2dnasWrWKvn37ZssOPz8/Hj58mK19zIml/G7t2rXz1Xcmr96X4OBgrl+/zvDhw3OUvWtr3xdbx3Zy8ASCfIiHhwdVq1bl1KlTGdZpu0I0bdrU0mYJsoFaraZXr16sXLmS6tWrc/z4cRGcyif8+OOP7N69O8NSs2ZNAHbu3Mkff/xhZSsFufWTjRo14sWLFxlERmNiYrh8+bLwsTZGbj/vLl26ULlyZYMdpIKDgwEMNrYQ5D+0XbROnjypNy5JEidPnqR69eqFsszeUj4zP57D5oXNs2bNYsSIEXh4eLBz506DwaknT55Qo0YNevbsmWFdUlIS169fp0KFCjl8FXmPpfxufvvO5JW9Bw4cAKBTp04G1+e374vNIwkEglwxdepUCZBWr16tG1Or1VL79u0lJycn6dGjR1a0TpAZY8eOlQCpYcOGUnh4uLXNEeQBrVq1kgApKSnJ2qYIUsiNnzxy5IgESEOGDNEbnzJligRIGzZsMJvdgpyRm8978ODBEiDNmzdPb3z//v2SQqGQOnbsaDa7Bbln4sSJEiDt3r07021v374tOTg4SJ06dZI0Go1ufOXKlRIg/fTTT+Y01aaxlM/Mj+ewubF5+/btkkKhkIoVKyZduHDB6HYajUaqVKmS5ODgIJ09e1Zv3eTJkyVAmjZtWq5fS15iKb+b374zeWHvgAEDJMDotvnx+2LLiACVQJBL4uLipGrVqkmOjo7Sp59+Ki1evFh6+eWXJUCaMWOGtc0TmODWrVuSvb29pFAopOnTp0urVq3KsOzcudPaZgqyiQhQ2R5Z9ZPnz5+XVq1aJZ0/f15v//79+0uA1LNnT+nXX3+V3n//fUmhUEhdunTRu7AV2Aa5+bwfPHgglS5dWrKzs5MGDx4sLVq0SBo9erTk6OgolSpVSgoNDbXCKxJkFWMBqps3b0qrVq2Sjh49qjc+adIkCZDatWsnLV68WPr0008lR0dHqUGDBlJcXJwlTbcpLOUz8+M5bE7fG7VaLVWqVEkCpP79+xs851u1apXu/dmzZ4/k6OgoeXt7S+PHj5fmz58vde/eXQKkNm3aSCqVyiqv3xiW8rv57TuT29+SJElS06ZNJScnJ5PPk9++L7aMCFAJBHnA06dPpcGDB0vFixeXXFxcpNq1a0srV660tlmCTFiwYIEEmFyaNWtmbTMF2UQEqGyTrPhJ7cXtxIkT9caTkpKkb7/9Vipfvrzk6OgolS9fXpowYUKhvoC1dXLzeT969EgaMmSIVLJkScne3l4qVaqUNGTIEOnhw4cWfAWCnGAsQLVs2TIJkPr165dhn4ULF+ouIMuUKSONGjVKevHihYUstl0s5TPz4zlsTt6b4ODgTM/50p87nDp1SurSpYvk7e0tOTo6SkFBQdK3334rJSQkWPLlZhlL+d389p3JzfsiSZJUqVIlyc/PL9PnyW/fF1tFIUmZ9F8UCAQCgUAgEAgEAoFAIBAIzIgQSRcIBAKBQCAQCAQCgUAgEFgVEaASCAQCgUAgEAgEAoFAIBBYFRGgEggEAoFAIBAIBAKBQCAQWBURoBIIBAKBQCAQCAQCgUAgEFgVEaASCAQCgUAgEAgEAoFAIBBYFRGgEggEAoFAIBAIBAKBQCAQWBV7axsgEBQENBoNYWFhALi6uqJQKKxskUAgMCeSJBEXFweAj48PSqWY78kLhC8VCAoXwpeaB+FLBYLCQ0HzoyJAJRDkAWFhYfj5+VnbDIFAYAWePHlC8eLFrW1GgUD4UoGg8CJ8ad4hfKlAUDgpCH40f4fXBAKBQCAQCAQCgUAgEAgE+R6RQSUQ5AGurq66+0+ePMHNzc2K1tgeEyfCjz/C0KHybVZJSJT4fGU4ag1MfNuL4l525jPSCG1WtOHUg1P80vkX+tbsa/HnF2SDN96AvXvhl1+gr3k/q9jYWN3sdNrfvyB3CF9qWY4ehQ4doGRJuHYt8+1VSRIfLwsH4McBRXB2sN2yIUmSeG31a/x751+9cTulHW0C2rCx10ZR9mRt/vyT2PffR5vnI3xp3iF8aeZcvAhNmkDx4nDrVtb2uXwvkQXbYyjqoWRKLy+L+5D1l9fTf3N/WgS0YHvf7RZ9bkE2GTUKli+HCRPgiy/M+lQF7ZxUBKgEgjwg7R+Um5ubOBFIx/378m2VKpCdt+b600SUDm74eSopV9LTPMaZIC4pjrPPz4IjtAtqJz5XWycpSb719s7eFy2XiIvcvEP4Usty9ap8W7du1n4y9kkSDk6JALi7ueFkwwEqgAaBDfj3kX6ASqlUsqj7Itzd3a1klUDH9et6D4UvzTuEL82c5GT51tMz66cMd8MVODhJ1CzvaBUf4ujiCI7g4OwgPlNbR3tO6uUlzkmziSjxEwgEZkc7M1WuXPb2u3xXdu4vlXXIY4uyxon7J0jWJFPSoyTlvLNpvMDyxMfLty4u1rVDIMgnnDsn39aunbXtJXMZYgaSNcmsu7wOAAXyCbtSoWRs87FUKFrBmqYJtFy+bG0LBIWY6Gj51jMb858h9+Xz0qBS1jkv1UgaQPZlAhtHe05aADKaLI34dgsEArOjDVCVL5+9/S7fSwlQlbHOicDhu4cBaFG2RYGYkSjwiACVQJAtsh2gShOhUtq4S9wcspl7UffwcfHB38MfgJIeJRnbfKyVLRPouHTJ2hYICjFRUfJtVgNUsQka7j5TAxBUWgSoBJmQ0lVPnJNmH/HtFggEZiUqCp4/l+9nJ4PqaaSaZ1Ea7JTWm6k6dPcQAM3LNrfK8wuyiQhQCQRZJilJ1mABqFMna/tIaSNUNh6gmntyLgDD6g9j0WuLCPAKYMGrC3B1ELPZNkF0NNy5Y20rbJZr167x1ltv4ePjg5OTE1WrVmX27NloNBprm1Zg0AaoPDyytv21h8lIQAlvJd5u1rmEFgGqfMDdu3DmDDx9Kj9+/Fh+fPeude3KRwgNKoFAYFZCQ+VbX9+snwQAXEop76tYwh5nR8tfCSVrkjl2/xggZ1AJ8gEiQCUQZJmQEEhMlLMHAgOzv78tx6cuPLnAwTsHsVfaM6z+MEp5lqJLlS7WNkuQluBg+bZ48dQLOQEAt2/fpkmTJsTGxjJq1CgqVKjAhg0b+OijjwgJCWHRokXWNrFAkN0SvysPUsr7rJQ9BSClFForbNoDF2Lu3pUFdxMSUsfGjZMXZ2dZ+LFsWevZl08Q4VeBQGBW8qv+1LnH54hJjMHLyYvqxatbxQZBNhEBKoEgy2jL+2rVAmUWzwalfCJCNfeEnD3VvWp3SnmWsrI1AoNo9adeesm6dtggM2fO5MWLF/z222/MnDmT4cOHs2vXLlq3bs0vv/xCSEiItU0sEGS3xC/kvqyqXtVKWf0gMqhsnrAw/eBUWhIS5PWCTBHfboFAYFZyoj+VpJa4+sC6AapDd+TyvmZlm2GntLOKDYJsIgJUAkGWya7+FOiLpNuqBtXzuOf8fvF3AD5o+IGVrREYRas/VbWqde2wQa6ndDfs3LmzbkyhUPD6668DcE774xXkiuyU+EXGaXgUrkYBVC5lvQIkEaASFAbEt1sgEJiVnASobjxKRpUMni4KShezTnDo8L1UgXRBPkCSUmetRIBKIMiUnASonkaodfc3nojnSZrHtsJvZ38jITmBOiXq0LRMU2ubIzCGNoOqWjXr2mGDVE0J2l1O1+VQG7gqXbq0xW0qiGSnxE/bva+Mjx3uzta7fBYBKkFhQHy7BQKBWdFqUGUnQKXt3letjANKK3TPkyRJl0ElBNLzAXfvwrFjqY+vXhWClAKBCSQJzp6V72dVIP3IFRXTN0brHu86l8CEPyM5EqIyg4U5I1mTzPxT8wH4oNEHovuqLSMyqIwyduxYqlatysCBA9m3bx+3b99m3rx5LFmyhHbt2tGsWTOD+6lUKqKionSLwDTZKfELeSCX91lTfwpEgEpQOBDfboFAYFZyokGl1Z+qbqXyvmvPr/Es7hlOdk40KNnAKjYIsohWkDLtCXurVlCvnjwuglQWZcCAASgUCoPL8uXLrW2eIIV79yA8HOzts5bA8iRCzYoDsXoaVBpJDnSt2B/L00jbyKTaenUrdyPv4uPqQ6/qvaxtjsAY4eHw8KF8PyjIurbYICVKlOCbb77h0aNHvPzyy5QrV47Ro0fTqFEjNm7caDTwOm3aNLy8vPDy8qJkyZIWtjr/oc2gykqJX4hWIN2K5X0gAlSCwoHo4icQCMyGRpP9DKqIWA33n8t1/tXKWEl/6q6cPdWwVEOc7J2sYoMgi2RFkFJ0TLEY58+fp3z58kyePDnDuqZNRbmVraAt76tWDZyy4OKOXFGhQF+DSosCOBysonsT17wzMIfMPSmLo79f932c7Z2tbI3AKNrStTJlwMvLurbYINOnT2fcuHGUK1eOqVOnUqpUKU6ePMns2bNp0qQJu3btwt/fP8N+48aN4+OPPwYgNjZWBKkyIasZVM+i1IRFabBTQqWS1s2gklJmCUR2qI3i4wN2dqA2MGnj7CyvF2SKCFAJBAKz8fCh3Mbc3h6yKpkQnFLeV9bXDg8X68wQHb4r9KcEguySnJxMcHAwPXr04J133rG2OQITZFd/KixaYzA4BXLQKixak3ujcsmlp5fYf3s/dgo7htcfbm1zBKYQHfyMEhUVxZQpU/Dz8+PkyZP4pFzQdu3albZt29KhQwc+/vhj/vzzzwz7Ojk54ZQScbazE81dMiOrIuna7n3litvj7GDdwJDIoLJxihSRdVBjYmDuXEg7MefjIyZMs0ih+HZPmjRJV2IwcOBAk9uGhYXh4OCAQqGgdevWZrXr9u3bKBQKmjcXGjfW5uLFi7z55pv4+vri6OhIQEAAY8aMISIiwtqm5Wu05X0BAXKQKitcumvd7n2QmkEl9KcEgqxz9epVVCoV1atXt7YpgkzIboDKx0OJscsyRcp6azP3hJw91a1qN8p4lbGyNQKTaPWnhK/IwLVr14iPj6dr16664JSWdu3aUaFCBXbu3Gkl6woWWRVJ15X3lbZ+XocIUNk4y5fLwakqVWDECKhbN3URwaksY/1fmoXZtGkTv/zyCw4Ohi9+//e//5GcnGwRW7y9vZk4cSJlxRc2UyRJ4tixY+zevZtTp07x5MkTXrx4gYuLCwEBAdSpU4eOHTvSokX2M16uXr1KkyZNcHBwYMSIEZQtW5Zjx44xb9489u7dy/Hjx3F3dzfDqyr4aMv7sqo/pdFIXEnplPKSlcr7HkY/5Fb4LRQoRAcogSAbnD9/HkAXoIqLi8PJyUnM5Nsg2RVIb1bVie1nDZfSSkDzatYthQ6PD2fVhVUAjG442qq2CLKAyKAyirOzXJqqNlQilDKu0Vg/Y7EgkJUSP0mSuKrTn7JueR+IAJVNo9HAnDny/Q8+AKX4jHJKoXrn/P39CQ8PZ/fu3Ua3WbNmDR5ZUcvLA7y9vZk0aVKmWV2FGZVKxU8//US5cuVo0aIFkydPZtu2bZw+fZrQ0FCCg4PZvn07U6dOpXXr1lSoUIElS5ZkK8g4evRokpKSOHr0KN999x1Dhw5l+fLlzJo1i8uXLzN37lwzvsKCjTaDKqv6U3eeqYlJkHBxVFDezzrxc233vlolauHlLLQxbB4xk2wzaANU27ZtIyAgADc3N1xdXenatSs3b940up/oPGVZIiLg9m35fq1aWdvHw0WBY4pLVijkRZly26+NG8W9rBuE/O3sb8Qnx1PLr5Yozc4PiAwqo1SrVo3AwEDWr1/PnTt39NZt2bKF0NBQOnbsaCXrCg6SlLUSv0fhGiLjJBzsoHwJ6+d1iACVDbNtG9y4Ad7e8N571rYmX1Oovt1vvvkmAOvWrTO4/uHDhxw+fJiuXbta0CqBMTZv3kzlypX59NNP8fb25osvvmDDhg1cv36diIgIkpKSePr0KcHBwfz5558MGzYMpVLJ0KFDqVSpEv/880+mz5GQkMC///5LixYtqJqu1fF7Kc7l4MGDZnl9hYHsBqgu30vtkmJvZ506f215n7jIyQdcvgxTphhfLwQpLcqFCxcAOHbsGF9//TUbNmzggw8+YPv27TRu3JhbWoeQDtF5yrKkxBEJCJDlMrLCvosqEpPB11NJx9rO1K/gSMfaznzbx4tmQdbNnlJr1Mw/NR+Qs6eEeLCN8/QpPHsm30933iUApVLJb7/9Rnx8PA0aNGDChAksXryYYcOG0aNHD0qWLMmMGTOsbWa+R6UC7Vy2qQwqbXlfRX97HKx0XpoWEaCyYX7+Wb4dPBhE5U2uKFTf7po1axIUFMTmzZtJTEzMsH7t2rVoNBp69dJvTXzgwAEUCoVB0ddff/0VhULBpEmT9MYXL15MkyZNKFKkCG5ubtSqVYtp06bpPa8xDaqYmBjGjh1L+fLlcXFxoVatWqxdu5bZs2ejUCjYs2ePbtvAwEAUCkWGjKHk5GQUCgWBgYEZbN69ezcdOnSgSJEiuLi4ULNmTWbOnElSUpLR987SDBgwgB49etCmTRvOnDnDuXPnmDp1Kl27dqVChQp4enpiZ2eHj48PQUFBvP3228yfP5/r16+za9cu6taty+uvv87QoUNNPo+joyPBwcEsWrQow7onT54AQmgyN2Q7QGUD+lNCID2fEBkJ3bvLnfqaN4eTJ+H0af3l6lVR829B+vTpw9dff82JEycYNGgQ3bp1Y8aMGfz555+EhYUxbtw4g/uNGzeOyMhIIiMjeahtPS8wG9nVn4pTadh9Xi7v69rIhR5NXBnSwZ3uTVytnjkF8M/1f7gdcZuiLkXpU6OPtc0RZIa2vK98eXBzs64tNkrbtm05ceIELVu2ZNGiRYwcOZJt27YxePBgTp8+LaRB8oC0ybqmYgla2QlbKO8DkFLaVSiMqgIKrMLly7Bnj1zWN2qUta3J91g/V9HCvPXWW0yZMoVdu3bRuXNnvXVr1qyhbt26VK5cOVfP8c033/D1119To0YNBgwYgEKhYMeOHXz55ZdcvHiR1atXG903Pj6eFi1acO7cOerVq0f37t25evUqvXr1okmTJrmyC+DHH3/k008/xcfHh+7du1OsWDF27drFZ599xu7du/nnn3+wz6qatRm5ffs2Z8+epUaNGtnet127drRr146TJ0/y6aefmtxWqVRS3kj05PvvvwegTZs22bZBIJMdDao4lYZbT+RAq7X0pyISIrjwRM4CEQLpNowkQf/+cO2a3KZ8wwbw9bW2VYWed9991+B49+7dKVOmjFFhX9F5yrJkN0C176KKOJWEfxEl9Ss4msusHDPnhKz58X7d93FxcLGyNYJMEfpTWaJWrVqsX7/e2mYUWLQC6e7uxqWCNBqJaw/l89KqpW0jQCUyqGwUbfZUt25yerIgVxS6b/fbb78NyGLoabl16xYnT57MkD2VE+bMmUP58uU5ffo0P/30Ez/++CNnzpyhWrVq/PnnnyZniGfMmMG5c+cYOHAgJ0+eZObMmWzdupUFCxZw7NixXNl1/vx5Pv/8c6pVq8aVK1f47bff+OGHHzh79iwDBw5k165dzJo1K1fPkVfs378/R8GptDRs2JB///03R/suX76cZcuWUaZMGaNZWEI3xTRxcfDokXw/KxlUV+4no5GghLcSH0/rXKQevXcUCYkKRSrg7+FvFRsEWeCHH2DTJnB0hPXrRXAqH+Dn50dMTIy1zRCQPYH0+ERJlz3Vub4LSqVtzdoHPwtmb+helAolw+sPt7Y5gqwg9KcENkBWBNLvhamJU8m6qGV9bWPyRASobJDnz2GV3KSDMWOsa0sBodB9u6tVq0b16tUzlPmtWbMGhUKRJwEqjUZDWFgYwcHBujEnJyd2795NeHi4SY2NVatWYW9vz4wZM1CmCekPHz6cunXr5squxYsXo9FomDZtml7rWoVCwcyZM1Eqlfz666+5eo6CwNKlSxk8eDBubm789ddfRkXzhW6KabQivF5eWdM50epPWSt7CmDp2aUABHoHWs0GQSbs2wdffinfnzMHGja0rj0CQC6JrlGjBj179sywLikpievXr1OhQgUrWCZIS2IiaE9NspJBte9CAnEqiRLetpk9NfeE3MSka1BXArzFrLVNc/cunDkDJ07Ij11d5cf37lnXLkGhJCsBqisp+lOVS9pjZyPBeRGgskGWLJHlJurWlSUnBLmmUH673377bSIjI/XKDdasWUOzZs0oU6ZMro8/cuRIoqKiqFOnDnXr1uWLL75g7969+Pr64u3tbXS/2NhYbty4QaVKlShatGiG9S+//HKu7Dp16hQga1BNmjRJb/n555/x8PDg2rVrNjvLrVKpWLNmje5xXFwcQ4cOJSgoiNdee43Tp0/n+jkmTpzIoEGDcHNzY/v27TRo0MDotkI3xTRp9acy06yVJMnq+lNxSXFsvbYVgNOPThOXFGcVOwQmuHcPevWSW/n27w9DhljbIkEKxYsXR6VSsXnzZs5pa8hSmDZtGpGRkQwYMMA6xgl0BAdDUpLcZCgzGZv4RIld2uypBraXPRWREMHKCysBWRxdYMPcvQtVqkC9eqk1phMmyI+zWmsqEOQh2hI/Ux38Qu7L5X22oj8FIkBlcyQlwbx58v0xYzK/4BFkCeuLDVmBt99+mwkTJrBu3Tq6dOnClStXuHjxIvO0X7BcMmXKFCpXrszixYs5evQoZ8+e5YcffqBo0aKMHTuWzz77zOB+ERERAEYzdnxzWcYSHh4OkOnrDA8Px93Gug88fvyYFi1acOvWLdq0aYOfnx8ffPABS5fKGS/Xrl3j4MGDnDp1KkM3vqyQlJTE4MGDWblyJSVLlmTbtm3UyqT/ttBNMY02QJWZ/tSTCDU7zybwIkaDQgHebtb50/3m4DckquWsysiESKYfns6UNiY6xAksi0oFPXvK3Z9q14YFC8SJgA2hUChYuHAhr776Km3atGHkyJGULFmSvXv3smHDBtq0acPHH39sbTMLPWn1pzL7+aTNnmpgg9lTy84uIy4pjhrFa9AqoJW1zRGYIixMzjAwhEplWVsEAjLPoEpWS1x/lCKQXtp2LpclSRZJFwEqG2HDBnjwAPz8IEVGSJB7CuW3u1KlStSuXZstW7bosnLs7OwMliYAupbFGo0mw7rY2FiD+7zzzjv8+++/PH/+nC1btjBs2DBUKhWff/45f/zxh8F9ihQpgkKhMJqN8/Tp0yzbZsgubeDr8ePHSJJkdMmLLLK85ttvv+XmzZsMHDgQFxcXoqKi+P333ylbtix37txh3759SJLEd999l+1jq9VqevXqxcqVK6levTrHjx/PNDglyBytQLop/akjV1RM+DOSw1fkE1RJgm/+F8WREMuesN54cYMZR1PbNktITD88nRsvbljUDoEJPvpILg0pUgT++gtchBiyrfHyyy9z5MgRWrRowfz58/noo48IDg7m22+/Zfv27Tg62l6Qo7CRVYF0W9eeUmvUzDslT7aNbjhady4kEAgEWUEboDKWQXXrSTKJyeDhoqBkUduZhNZmUIkufjaCVhx9+HBISVoQ5J5CGaACOYsqKiqKPXv2sG7dOl5++WWKFy9ucFvtSXW0Nh80DdevX9d7/ODBA77++muWL18OgJeXF126dGHhwoUsWLAAgIMHDxp8HldXV1566SUePnxIqPbqPg0nT57Msm3p7QKok6KIekJb/5+GhIQEPvroI3766SdddN6W2L59O+3bt2fJkiV4enqya9cuEhMT6devH2XKlKF169b06NGDffv2ZfvYX331FRs2bKBhw4YcOnTIJgN0+ZG0JX6GeBKhZsWBWCQJ0n7jJAlW7I/laaTa7DbKzycxatso3Z++bhx53BZ/D4WOFStg4UI55eOPP7Kmui+wCvXr12fLli2Eh4ejUqm4cuUK48eP12WbCqxLVgXS911MIFabPVXR9gKL229s51b4LYo4F6Fvzb7WNkcgEOQztJdNxjKoQh6klvcpbSgALkr8bIiTJ+HYMblhz7Bh1ramQFFov91vvfUWAN999x0hISEmxdErVqyIvb09R44c4cWLF7rxGzduZMiG8vDwYMaMGYwfP55nz57prbuVcsVe3sTF1bBhw9BoNHz44Yeo0qQ9/+9//zPYkU5bzrZ161bdWHJyssFMokGDBgHw2Wef8UjbXi2Fr776itmzZ3P06FGbnIl8+PAh9erV0z3evXs3CoWCDh066MZKly6tK2PMKqGhocycOROFQkH37t35+++/+f333/WWXbt25dnrKExkFqA6ckVldP5HARwOtkwWVUhYCDtv7kRCPxCVrElm582dhISFWMQOgRHOnUv94584EV55xarmCAT5FUnKWgZVQqLE7nNy9tRrNpg9BTDnxBwABtcdjKuDq5WtEQgE+Y3MSvyupgikB5WynfI+EAEqm0KbPdWrl1ziJ8gzbOtXZ0HKly9PgwYNOHbsGE5OTnTv3t3otr6+vrz11lusXr2a+vXr0717d8LDw/nf//5HvXr1OHDggG5bT09PJk+ezBdffMFLL71Et27dKFKkCBcuXGDHjh1UrFiRoUOHGn2u4cOHs3PnTrZs2UKdOnXo0KEDd+/eZdOmTRQtWlQvQAYwYsQINm/ezLBhwzhw4AC+vr5s27aN+Ph4yqZTQG3atCkTJkzgm2++oVq1arz++uv4+flx6NAhjh8/TkBAALNmzcrZG2pmihYtSpT23wTYtWsXbm5uNGrUSDcWGhpKiRIlsnXcHTt2kJwsz5KMHTvW4DbNmjXTC4QJMkeSMtegCovWYCw3SUpZbwkqF6uMt7M3EQkReuP2SnvalWtHkE+QRewQGCA8HLp3l7VLXn1VFtUVCAQ54vZt+aLM0RGCTLg1bfaUn7eShjaYPRUSFsLuW7tRKpSMaDDC2uYIBIJ8iKkSP1WSxM3HKRlUpW1HIB1EgMpmePgQ1q2T748ZY11bCiCF+tv9doqYWadOnfDy8jK57ZIlS/jss89ITk5m7ty5HD16lG+//ZYff/wxw7aff/45a9euJSgoiE2bNjFr1iyuXr3Khx9+yPHjxylSpIjR51EqlWzYsIEffvgBtVrNwoULCQ4OZvHixXTp0iXD9h06dOCvv/6iZs2arF27luXLl9OgQQOOHj1q8HmmTJnCli1bqF+/Pps3b2bu3LmEh4fzySefcOLECZstb6tZsyYbNmzg9u3brFixgjt37tCxY0fs7eUY65EjR9i4caNellVWGD58uEk9LkmSOHz4sDleUoHm6VOIS2mCd8OIjJOPh3H3o8hkfV7y+4XfMwSnZBsUzHt1nk1mFBYKNBp45x1ZzCwwEFatAmWh/ssSCHKFNnvqpZfkIJUhEhIldp2zXe0pgHknZe2p16u8TqB3oHWNEWQN7YyVIUT5r8AKmCrxu/EoGbUGiror8fW0rfMOEaCyERYsgORkaNEC6ta1tjUFjkKRQTVp0iQmTZqUYfyTTz7hk08+yTBesWLFDLozrq6u/PDDD/zwww8ZtjekUfPWW2/pygiNERgYaHBfe3t7Pvvsswzd/owFSrp3724wAyx9q28tXbp0MRjssmW++OIL2rdvT4UKFQC5a572s5swYQLTpk3DwcGBcePGWdNMQQppz0UnTZKrstLHeZoGObL9rOGuPhLQvJr5T1ojEiL4bLf8O2tbri0Hbh9AI2lQKpSMbT6WCkUrmN0GgRG+/Ra2bQNnZ7lLStGi1rZIIMjXZKW8z9azpyITIll+bjkgi6ML8gGSBNrs/B494Msv9de7ukIOui8XdDQaDQsWLGDJkiVcu3YNHx8f2rVrx3fffUfJkiWtbV6+x1SJX8iD1O59tjZJqZWjEAEqK5KQAL/8It8X2VNmQXy7BfmC1q1bs3v3brp37063bt3Yvn07jRs3BmTdr0aNGrF79+5sZ1AJzMOGDan3T50CQzJe98JSRdCVCjmApb3t18aN4l7m75oyYd8EnsU9I8gniL/e+gt/d38ASnqUZGxzwyWfAguwY4cc2QRZHD0zRWeBQJApmQmkJ6Tt3FfPNrOnlp9bTmxSLC/5vkSbwDbWNkeQFbZuhaNH5c6rc+bI2QZpFxvN3Lc2/fv3Z/To0ZQrV47Zs2fTs2dPVq9eTatWrYiIiLC2efkebQaVoRI/XYCqlG2V9wFcfy43wboZftPKlhRiVq+GsDAICIA33rC2NQWSQpFBJSgYtG7dmtatW2cY/+yzz/j8888tb5DAIJIEv/2W+tjOTpYO6tAhNYsqTqVh7RG5BrBtDSec7BWERWvw8VDSvJqTRYJT5x6fY8F/cmfNea/Mw9vZm4WvLWT09tHMfWWuEN61FqGh0KeP/EUaOhT697e2RQJBgSCzDKr9lxKISZCzpxpUsr3sKY2kYd4pubxvdMPRNpfZIDCAWp2aMfXhhyAyf7LExo0bWbVqFSNGjGD+/Pm68Vq1atG/f39++eUXvvjiCytamP8xlkEVp9Jw55k8gWprAaq4pDj23NoDwO5bu4lLihPnqpZGkmD2bPn+qFFgL0Ip5kC8qwKbZN++fbRt2zZL25o6Sd21a5cQOLcwf/0la1trUatTs6g6dpTHNp2MJzJOvhB6s6krDnaWvdDQSBpGbhuJRtLw9ktv83L5lwHoUqULXarkr/LXAkV8PLz5pvwFatAgtUOKQCDIFc+fw7178v2aNTOuT0hK1Z56rZ4LdjaYPbXjxg5uvLiBt7M379R8x9rmCLLC77/D5ctQpAiIicQss3DhQjw8PJg+fbreeK9evQgJCaFSpUpWsqzgYCxAde1hMpIEJbyVFHG3rUKjaYemEZMUA0BMYgzTD09nSpspVraqkHHgAFy8KJcmDxpkbWsKLLb1yxOYZPny5UiSRLt27axtitnp2rUrb775JjeMKWxnwoULF3jllVd4880389gygSkkCQzIuqFUyllUkgS3nyZz4KIKgL4t3SwenAJYeX4lR+8dxc3BjR87ZGx0ILACkgQjR8KZM+DjA+vXC/FcgSCPOH9evi1fHgz1hNl/Uc6eKu6lpKENZk8BzD05F4BBdQbh5uhmZWsEmZKQAF9/Ld8fNw68va1qTn5BrVZz6NAhmjdvjkdK/Vl8fDyJiYk4OTkxbdo0k53HBVnDWIlfyH3bLO+78eIG04/oByynH57OjRc5u04S5BDtxGn//nLgXWAWRIBKYJOcO3eOZ8+eUa1aNbp27crGjRuJiYkxuc/Tp09ZsWIFzZs3p06dOoSHh3PmzBkLWSwASEyUO6+mR6ORZ+8TEiRWHYxFAhpVcqSqFdr3hseH8/lueSZ3YquJlPIsZXEbBAb49VdYtkyOZq5ZA2XLWtsigaDAYKq8Lz9kT10Nu8qOGztQoGBEgxHWNkeQFRYtgrt3oVQpuRRGkCVCQ0NJSEigXLlybNiwgZo1a+Lq6oqrqysdO3bk6tWrRvdVqVRERUXpFoFxjGVQXXmQDECQFc5PjSFJEqO2ZfwNScjjhhpuCczAzZuwZYt8/4MPrGtLAUeU+AlskvLly3Pw4EEWLVrEtGnT2Lp1K/b29gQFBVG9enV8fX1xdXUlIiKCsLAwLly4wPXrsnBgmTJlWLhwIYMGDcLOzvxaRoJUQkPlrqtKpaxzXaxY6rrixeHodRV3n6lxcVTwVjPr1M1P2C8Lo1f1qcqYxqL7hk1w6lTqBcx338HLL1vXHoGggKENUBkSSD9wKTV7qlFl28yemn9K1uHpXLkz5YuUt7I1gkyJipJ9OcgNL1xcrGpOfiI8RSNh7969LF26lE8++YQpU6Zw/vx5fvjhB5o2bcp///1HuXLlMuw7bdo0Jk+ebGmT8x2SZDiDKipOw8MXsv5UlVK2c4kcEhbCzps7M4wna5LZeXMnIWEhVPUVnTDNzrx58pfnlVegShVrW1OgKRQZVMuXL0ehUGRpma0VPssGiYmJfP/996jV6sw3NjN79uxBoVDQ3wzCwsnJySgUCgIDA/P82MYYNmwYN2/eZOnSpbRo0YLr16/z559/MmfOHKZPn86iRYtYv349t2/fpnXr1ixdupTr168zZMgQEZyyAitWyLevvgrt2+s36nEvomHTCVkYvXtjFzxdLe9+zjw6w8L/FgIw79V5ONrZ5sVYoSIsTG49npgod0MRwq8CQZ6j7eCXPoMqIUli51nbzp6KUkWx/NxyAD5oJGat8wUzZ8q+vUoV0egim6hUsgTC1atX+fPPP/n222/p2rUrEydOZO3atbx48YIJEyYY3HfcuHFERkYSGRnJQ0Pp7AIA4uLkzH7Qz6DSdu8r42OHu7PtXCIH+QTRKqBVhnF7pT2dKnQiyCfIClYVMqKiUjtAjRGT2+bGdsLDFqBWrVp07drV5DaNGzfO9nFbtmzJiRMn+MSQ+I4g19jb29OvXz/69euHSqXi0qVLPHnyhPDwcFxcXChbtiwvvfQSLmKGzqqo1bBqlXy/X7+M69cejiMhCcr52dHyJctrC6UVRu9VvRdty2VNhF9gRtRq6N1brv+sWFGOcIrOXAJBnpKQAFeuyPfTB6jyQ/bUinMriE6MpqpPVV4uJ7IrbZ4nT+Cnn+T7330nulxlEzc3WV+tVKlSGa5ZOnfuTMmSJdm9e7fBfZ2cnHBK0W4Uk7TG0Zb3KZWy1rWWkPtyeV9VG9OfkpBIVCdmGFegYN6r80RHU0uwfLmcdhcUJLclF5iVQvWvUbt2bSZNmpTnx338+HGeH1NgGCcnJ+rVq2dtMwQG2LsXHjyQNQO7pGuEd+luIv/dTEShgHdauaG0wp/pinMrOH7/OO6O7sxsP9Pizy8wwNdfw5498hnihg2G1ZsFAkGuuHxZjgUXKybLAWlR5YPsKY2kYd6peQCMajhKXIjlB779FmJjoWFDEGLe2aZsiv5iiRIlDK738/MjODjYkiYVONKW96V1KdoMqqDStnV5POPIDI7dP4a90h61Ro2EhFKhZGzzsVQoWsHa5hV8NBqYM0e+P2aMmEi1ALaTvygQCPI12vK+3r31m68lJkus/lcu7Xu5phNlfSz/xx8eH87ne2Rh9EmtJglhdFtgyxaYOlW+/+uvUKOGde0RCAooafWn0p5Xa7OnfD1tN3tq181dXHt+DU8nT96r9Z61zRFkxq1b8Msv8v3p08WFXA4oVqwYFSpU4Nq1ayQkJOitU6vVhIaGGtSfEmQdQwLpYVFqnkVpsFNCJX/byaA6+eAkX+3/CoCfO/5MSY+SAJT0KMnY5mOtaVrh4Z9/ZIF0b294911rW1MoEAEqA/z1118oFArKlCmToQvG22+/jUKhYMKECRw4cACFQsGdO3cAcHBwoHXr1rptNRoNCxYsoH79+ri5ueHp6UmrVq3YtGlThucMDAykevXq3L9/n3fffZfixYvj7OxMrVq1+EX7Z5+O9evX06RJE9zd3SlRogQff/wxsbGxBrfNji0AZ86c4Y033sDHxwdPT0969OjB7du3M33vBIWTqCjYuFG+n768b/uZeJ5FafB2U/BGA+sIo3+17yvC4sKo5ltNaJjYAtevp/7Jf/CBHNUUCARmwVAHP1WSxE5t5776tpk9BTD35FwABtYeiLuju5WtEWTK119DUpJcAtOmjbWtybcMHDiQ6OhoZsyYoTe+aNEiIiIi6NOnj5UsKxgYClCFpHTvCyxuj7OjbfjDKFUUvf/qTbImmbdeeovhDYaz8LWFBHgFsODVBbg6WOecutDx88/y7fvvQ0oJrsC82FYOo43Qo0cP3n33XVatWsXYsWNZsGABAKtWrWLdunU0adKEiRMncv/+fSZOnMjs2bOJjIxkwoQJlC8vd5fRaDT06NGDTZs2ERQUxKBBg9BoNGzcuJFu3boxefJkvv76a73nDQ8Pp0mTJri6utK7d2/i4uL4888/GTZsGAkJCYxJI8o2Y8YMPv/8c3x9fenTpw/JycksX76cNWvWZHg92bXl33//pVOnTiQnJ9OtWzf8/PzYvn07LVu2NMfbLSgA/O9/EB8vl2Y3aABPItQcuaLi/nM1l+7KKdO9m7tZ5U//9MPTqcLor8zDwc52ZsYKJbGxsih6VBQ0awbpTsAFAkHeYkgg/cClBKLj5eypxjaaPXX9+XW2Xd+GAgUjG460tjmCzDh/Hlavlu9Pm2ZdW/I5n3zyCf/88w9ff/01ISEhtGrVijNnzrBkyRJq1arFp59+am0T8zWGOviF3E8p77OR7n2SJDH8n+HcCr9FgFcAv3T+BYVCQZcqXehSpUvmBxDkDZcuyRomdnap3aYFZsc2foUW4ty5cyY1qLy9vfnwww8BmDt3LgcOHGDRokX07duX0qVLM2rUKLy8vFi9ejX29vYEBgYyadIkli9fTmRkJF9//TX2KWKQ8+fPZ9OmTfTt25dly5bh4CBfFH/33Xe0atWKSZMm0alTJxo2bKh7/ocPH9K9e3fWrFmj275Pnz60bduWefPm6QJUt27d4quvviIwMJBDhw5RunRpAL766itatGiR4XVlxxaNRsP7779PUlISu3fv1mWExcbG8sYbb/Do0aOcfwCCAou2vK9fPzgaomLFgVgUgEZK3SY+UWNxu7TC6BISvav3pk05MaNrVSQJhgyBixfBzw/WrQNH27w4FggKAhqNHDeA1ABVfsmemn9qPgCvVnqVikUrWtkaQaZ8+aXs499+W27dK8gxTk5O7N69m++//54//viD9evX4+fnx4cffsikSZNEU6Bckj6DSpKkNPpTtjGJuerCKlZfXI2dwo7VPVbj7extbZMKJ9rsqW7dIEUfTmB+ClWA6vz585zXnqkZICAgQBeg8vLyYvny5bRr147hw4dTrFgxoqKi+PPPPwkMDMz0uRYtWoRSqWTevHm6gJD2uFOmTOGNN97gt99+0wtQgdwiNu32bdq0wcvLi9DQUN3YunXrSExM5NNPP9UFpwDKly/PF198oZdplV1bTp48ybVr13jzzTf1yhXd3Nz46aefqFWrVqavXVC4WLUKDh2S77/SVc38/bFIEkjptltxII5KJR0o7mW5zjLLzy3nxIMTsjB6ByGMbnXmz5dn2O3s5OBUyZLWtkggKNDcugUxMeDsDFWqyGMHL9t+9lS0Kppl55YBMLrhaCtbI8iUf/+Fbdvkjn3ffmttawoErq6uTJ48mcmTJ1vblAJH+gDV43ANkXESDnZQwc/6l8bXn19nxD8jAJjUehJNyzS1skWFlLAw+P13+X66a2uBebH+r9CC9OvXj+XLl2d5+7Zt2zJmzBhmz54NQP/+/enVq1em+8XGxhIcHIy7u7tu37REREQAss5TeoKCgjKMeXl5ERkZiVqtxs7OjrMp+frpg1sAzZs3z5Utpo5ds2ZNPNLmw5qRgQMH0rVrV15//XWLPJ8gZ0gSjE3RaPT0hBvhKhRkDE4BKIDDwSq6N7FMzfyL+Bd8secLACa3nqwTlhRYiaNH4aOP5PszZoAoGRYIzI5Wf6pGDTl2oEqS2GHjnfsAVp5fSZQqiirFqtC+QntrmyMwRdoTgfffh4oi201g26Qv8dNmT1X0t8fB3ro+MVGdSO+/ehObFEurgFaMaz7OqvYUapYsgYQEqFdPlqQQWIxCFaDKCW+99ZYusJM++GMMbdAnJibG5MzHixcvMow5OztnGNO2VZYk+bI/PDwcAM+06n4pFC1aNFe2mDq2oeObi+XLlxMYGCgCVDbO1q3w8KF8PyoKLl/XGAxOgRy0Cou2XJmfVhj9Jd+XxAy8tXn8GHr2hORkeOstSMlUFQgE5iW9QLo2e8rHhjv3SZLEvFPzABjVcBRKhejnY9Ns2QLHjoGrK0yYYG1rBIJMSZ9BpQ1QVSll/fK+8XvHc/rRaYq6FOX37r9jp7Rc1YEgDUlJctY/yNlToiOpRRH/+iZQqVS8//772NnZ4e3tzSeffMK9e/cy3U+bZRQUFIQkSUaXmzdv5siuYsWKAanBp7TExMTkyhZTxzZ0fEHhRaOBgQNTH9vZwX9HlRhz4QrAx8MyLuf0w9Ms+m8RAPNfnS+E0S3N3btw5oy8nDwJr74qRzIrVoRffxV/9AKBhUgrkJ4+e8rezjZ/h3tu7SEkLAQPRw/61eqX+Q4C66FWy9pTIE88+Ptb1RyBICtoA1QeHqDRSLoOflWtrD+188ZOZh6T5SiWvr6U0p6lM9lDYDb++gsePJD1Ut96y9rWFDpEgMoEX375JZcvX+bjjz9m/vz5REZGMmDAAF0mkxZFuostT09Pypcvz82bNwkLC8tw3MuXL/Ppp5+yfv36HNnVoEEDAA5phX/ScPLkyVzZYurYt27d4vnz5zmyWVDwGD0a0n4d1Go4uMFJTxg9LRLQvJqT2e1KK4zep0YfWgW2MvtzCtJw964sdlOvnrw0apR6lXz3LqRkaQoEAvOTNoMqbfaUrWpPAcw5OQeAAbUH4OFkGVkBQQ5ZtQqCg6FIEfjsM2tbIxBkCW2Jn6cn3HuuJk4l4ewAAb7Wy1Z6EvOEfpvkgPyI+iN4I+gNq9kiIFUcfcQIcDL/tYtAHxGgMsKBAweYNWsWlStXZsqUKfTp04dXX32VvXv3MnfuXL1ttcLjiYmJurFBgwaRlJTE8OHDUalUuvH4+HiGDRvGjz/+yOPHj3NkW+/evXFzc2PGjBlcu3ZNN/7o0SOmGWjtmx1b6tatS926ddm2bRsbN27UbasVZRcIQNZDXbAg47hGrUCTUsWnUMiLMuW2Xxs3iwikLzu7jBMPTuDh6MGM9jPM/nyCdISFyTX7hkhMlNcLBAKz87//pZZgB1VLzZ56ta7tZk/dCr/FP9f+AWBkw5FWtkZgkoQE+Ppr+f6XX4K3t1XNEQiyStoSv5D7cnlf5ZIOVtPk00ga+m/uz5PYJ1QvXl009bE2J07A8eNyl+mhQ61tTaGkUGlQnTt3jkmTJpncJjAwkO7du9O/f38AfvvtN50u1KJFi3jppZcYO3YsHTp00Amaly1bluvXr9O3b19at27NmDFj+Oyzz9i3bx/r16/n7NmzdOjQAQcHB7Zs2cLt27d55ZVXGDJkSI5eh7+/P/Pnz2fgwIE0aNCAHj164OjoyMaNGw1qR2XXlqVLl9KmTRt69OjBG2+8QWBgILt27eLZs2dGtanMwaZNm7h9+3a29lEoFPz222/mMUgAyBc8PXsaXlerQzxKJZT1saNaGQeeR2vw8VDSvJqTRYJTQhhdIBAIZN3qr76S7zs5wX+3VUTHSxTzUNKkiu1mT80/OR8JiVcqvkLlYpWtbY7AFAsXwr17ULo0jBTBREH+Ia1Iui2U980+PpsdN3bgbO/Mmh5rcHFwsZotAlKzp/r0kUv8BJZHKgQsW7ZMQq4wynRp1aqV1K9fPwmQRo0aleFY8+bNkwCpQYMGUlJSkiRJkvTff/9JNWvWlBwdHaUKFSrotk1MTJRmzZol1a1bV3JxcZE8PT2lunXrSnPmzJESEhL0jhsQECABumNmZd3u3bul1q1bSx4eHlLRokWlQYMGSadOnZIAqV+/fnrbZscWSZKka9euSb169ZJ8fHwkV1dXqX379tLly5elUqVKSQEBAVl963OMQqGQlEqlpFAosrUolUqz22aImJgY3XcoJibGKjZYApVKkpo0kSSQpCpVJOnwYUk6fVpe9h9JloYseC4Nnv9cuvog0Sr2Dds6TGISUvUF1aXEZOvYUGjRaCRp925JatFC/oIYW06ftraleUJh+c1bGvG+5g1btqT+5OwcNNLIRS+kwfOfS/9ezvh/bytEq6Ilr2leEpOQtl3bZm1zBKaIiJCkYsXkL9ivv+bqUOI3bx7E+2qcBg3kr+7mLRpp5C/yeeu9ZxmvvyzBfw/+kxymOEhMQlp4aqFVbBCk4f59SbK3l78gZ89a25osU9B+7wpJSieoJBDYAEqlkq5du/LGG9mvwe7Xz/KiqrGxsbi7uwOykLybm5vFbbAEI0bIk6be3vDff1ChQuq65ftiOBKSSNXS9nz8uuUy7bT89/A/Gi5piITEwf4HaRnQ0uI2FEpiYmQdkrlz4cqVzLc/fRrq1jW/XWamsPzmLY14X3OHJMmlfe++K1fUAtR4OYFG3eMo5qHk2z5eNlvet+i/RQz/ZziVilYiZFSI6N5ny0yYAN9+C0FBcPEi2Oe8IEP85s2DeF+NExQEV6/C/7YlsTM0GndnBT8O8EZp4QYuMYkx1P2lLtdfXKdbUDf+euuvDLrGAgszfjxMnQotW8LBg9a2JssUtN97oSrxE+QvateubZVgk8Awy5bJwSmFAv74Qw5OPYlQc+SKigcv1Fy4I9fxv9HQ1eK2pRVG71ujrwhOWYKbN+UWvEuXQmSkPObuLnfsW7fOurYJBIWQM2fkRmqHDoGnr5qaTVR4+qopU032zYHOzjYbnJIkibknZX3PUQ1HieCULfPkCfz0k3z/u+9yFZwSZI5araZ169YcPnyYpKQk7MX7nWu0JX4vkuTyvqBSDhYPTgGM3j6a6y+uU9qzNL++/qsITlmb+Hj45Rf5/ocfWtWUwo7wcgKBIFNOn4bhw+X7kyfLMYgjV1SsOBCLAvQ69z2OUFOhhGVdy9KzSzn54KQQRjc3kgR79sCcOfDPP/JjgEqVYNQo6N8fIiJgyxbDQunOzuDjY0mLBYICz6NH8qTv8uXyT7JyExXN+8SClNKsQimPb9oEQ9+Ux2yJrVe38v7W93kS+wR3R3f61+5vbZMEpvjmG4iLkzu0dutmbWsKPFOnTuXw4cPWNqNAoRVJfxwrB++DSlv+cnj1xdUsP7ccpULJH93/oKhLUYvbIEjH6tVye/LAQHj9dWtbU6gRASqBQGCSZ8+ge3dQqaBLF/lC6EmEmhUHYmWFk3Tbr9gfSyV/e4uIogM8j3vO2D1jAZjSZgr+Hv4Wed5CRUwMrFwpl/GFhKSOd+oEH3wAHTuCMiXjwdNTzp031K3PxwfKlrWMzQJBASchAWbNkqsRYmLksd791bjWi8VQAlLpJnE8CHOgtBVbqacnLimO4f8M50nsEwD6Vu+Lp5PlS8QFWeTWrdQMg+nTbS/aWcA4efIkU6ZMwcnJSa8LtyDnaDSyv7RzkHgYmZpBZUluhd9i2N/DAPiqxVci698WkCSYPVu+P2oU2NnO/2RhRASoBAKBUZKToXdvuHtXTpJZtUqOQxy5okJBxuAUgAI4HKyiexPLlPqN3zee5/HPqVG8BqMajrLIcxYabtxILePTTjl6eMiZUqNGQWUjXbbKlhWBKIHATEgSrF8Pn38O2ka3jRrJ59YPJRU7zqUmN2rRZlKdvKGitK/ly7CNMe3QNB5GP9Q9tlOKiwKbZsIE+cSgY0do3dra1hRoYmJi6Nu3L506dSI6OpqD+UgPx5bRBvNLVEhGrYGi7kqKe1mupDhJnUSfv/oQnRhNszLNmNBqgsWeW2CC/fvh0iVwc4NBg6xtTaFHFPkLbJL9+/cL/SkbYPx42LtX9tcbN4KXlzweFq0xGJwCOWgVFq2xiH2nHpxi8enFAMx/dT72ShFzzzUaDezaBZ07ywGo2bPl4FTlynJp3/378q2x4JRAIDAbZ85Aq1bw1ltycKpUKfj9dzh6FBo1krj5JDlDcCotlvLNWeHGixtMPzIdKc2/yZIzS7jx4oYVrRIY5dw5uQQGYNo0q5pSGBgzZgyRkZH8+uuv1jalQKGdaytdVS7vq1LK3qLaTxMPTOTEgxN4O3vzR/c/xHmrrfDzz/Jt//5yJyiBVRG/CoFNEhkZKdKZrciePbKPfvBAfrxsGbz0Uup6Hw+l4fQp5AwqHw/zx77TCqO/U/MdWgS0MPtzFmiio1PL+K5eTR1/5RW5jK9Dh9QyPoFAYFEeP5YnDJYtk7OjXFzkDKrPPgNnF4lTNxLZcTaB+8/VRo9hKd+cFSRJYtS2UaRvJC0hj2/vu10IBtsaX34p3/bqBXXqWNeWAs6GDRtYunQpmzZtws/Pz9rmFCi0AuklKqboT1mwvG9f6D6mH54OwJIuSwjwDrDYcwtMcPMmbN0q3x892rq2CIBCkkG1fPlyFApFhsXJyQk/Pz/atm3LkiVLUKuNn9hllQMHDrB///48sDrviY6O5scff7S2GVmiW7durFmzJsP43bt3+ffff61gUeFBkuTmFdrg1KefQs+e+tu4uyhMZlA1r+ZkNvu2Xt1K4OxAPtj+AacensLTyVMIo2fG3bty6kX65e5duH5d/sBLl5bL9q5elcv4PvhAvr9tm6w1JYJTAoHFSUiQk1UqVZIrbSUJ+vaVf5rjxkucuJXA+D8i+XVPLPefq3EwMe1obt+cHU48OMHOmztRS/rnXcmaZHbe3ElIWIiRPQVW4eBB2L5d7tj3zTfWtqZA8+DBA95//30GDRrEG2+8ka19VSoVUVFRukWQkchIcHDWUKys7HssFaAKiwvjnQ3vICHxft33ebPamxZ5XkEWmDtX/nN99VWoUsXa1ggoZBlUtWrVomvXrrrHcXFxPHr0iD179jBkyBB+//13tm/fjqtrzvQZFi1axPDhw1myZAlt2rTJI6vzjkqVKmFvb88nn3xibVMyJf2sqpZly5YxZcqUPAkmCgyzbh1cvpz6OP1X+VxoIn8di9c9VirkCx+tJlW/Nm5mE0jXCuo+iH7AglMLAJjSegol3EuY5fkKBHfvyn+4OEnfjQAAXYpJREFUhrrqKZVySZ+WypXl2aN+/eQglUAgsAqSBH/9JWdIpdeZqlFbw/5LKvbuTiAmQf6v9HBR8HINZ1pXd+Lc7SRW7I/V+WRL+OasEp8Uz7yT8/ju0HcG19sr7WlXrh1BPkEWtkxgFEmCL76Q7w8ZAhUrWteeAowkSfTr1w9vb29mawWbs8G0adOYPHly3htWgNi0CfwrJaNUQsQTJaeOKunY0bzPKUkSAzYP4FHMI6r6VGV2p9nmfUJB1omKkmd/AMaMsa4tAh2FKkBVu3ZtJk2alGE8Ojqa/v37s2HDBvr168f//ve/HB3/8ePHubTQvDx58oRSpUpZ2wyBDXP7thyb0GJnB5MmyVVeCgUE30vil50xaCRoXNmR1+o7c/RKImHRGnw8lDSv5mTWC6Bph6bxKOYRIJeCFHctzsiGI832fAWCsDDDwSlIDU69+qqcMdW+vciUEgisxJ498s9w9GhYswa0ycKlSsH330PHLmr2Xkzg95UqVHLzKXw8lXSo7UyzICcc7eWSuGZBTlTyt+dwsMpivjkz1Bo1qy6s4uv9X3Mv6h4AlYpW4lb4Lb0sKgUK5r06T5T32RKbN8OJE+DqKoukC8zGTz/9xL59+9i0aRMJCQkkpPx3JyXJ5WjPnz/H0dGRIkWKGNx/3LhxfPzxxwDExsZSsmRJyxieDwgJgYkTYcd+NW36y5Os6kQF3/ygpkMHO7M2pJx3ch5/X/sbJzsn/uzxJ64OttOootCzbJlc91m1qnwOLLAJClWAyhgeHh6sWrWKS5cusX79ek6cOEGjRo2sbZZAYFGuXIGWLSGt9JdaDadOyZrZFWomMX97NMkaqFPOgf5t3bBTKujexDJuRCuoq5FSM35eJLzgdsRtKhYVM7o5ZuNGSJNZKhAILI8kyeXUV67AiBHymFZn6t331fx7NZ6vVieiTnF/pYvZ8UpdZ+pVcMROmfHKqriXncU6qZpCkiS2Xd/G2L1jufT0EgBlPMvwTZtveKfmO0w6MImph6eikTQoFUrGNh9LhaIVrGy1QEdycqr21EcfQQmRrWxOtm7diiRJRkv7SpQoQUBAALe1aZXpcHJywslJLuO1sxMdMQFCQ2HKFFlis0JDFW9+HasLRhUppaZIt0gWr3djaE/zlD+ff3yeT3d/CsCM9jOoVaKWWZ5HkAPUarm8D+TsKTExYjOIqfIUXF1d+eijjwD4/fffdeOPHj3ik08+oVq1ari5ueHs7EzFihUZM2YML1680G0XGBioS6t9//33USgUuj8QjUbDb7/9Rps2bShWrBgODg74+vrSuXNnjhw5ksGWv/76i9atW1O8eHFcXFwICgpi3LhxREZGZtj22rVrvPvuu/j7++Po6EhgYCBjxozh2bNnum20Glwg17YrFAr69++f6/dMUHA4dQqaN5eTbdKjVMJ3s5KZ808MiclQrYw973dwN3hRZC6MCeoCRscFKZw+bXp92bKWsUMgKETs2QPVqsm3hoiOhkOH5MZB770HL9VV4xAQR5sBMdR/PY4OXdTsOZaET8Nopm+O5GiIHJyqUtKeMZ3d+fotTxpWcrKoH84uJ+6foPWK1nT+szOXnl6iiHMRZrSfwbXR1+hXux92SjvGtRiHv7s/ACU9SjK2+VjrGi3QZ9UqOWpatKhcbyowKz/++CO7d+/OsNSsWROAnTt38scff1jZyvzBgwcwfLisXLB8ObgXU9OybyxKZWocQnv/1JNYnkTkvXRIbGIsvf7qRaI6kc6VOzOq4ag8fw5BLvjnH1kgvUgRePdda1sjSIPIoEpD69atATh48CAgB3MaNGjAs2fP6NKlC6+//jqRkZH8/fffzJkzh2PHjnHy5EkAPvzwQzZt2sTBgwfp0qULdevWxTulTeWAAQNYuXIlNWvW5N1338Xe3p7Tp0/zzz//sGvXLk6dOkWtWnJEfdWqVbz33nuUL1+e3r174+TkxL///sv06dP5999/OXz4sC7Y9O+///Laa6+RkJBA165dqVChAhcuXGDOnDls2rSJI0eOULp0aWrXrs3EiROZPHkyHh4efPzxx9SuXdui763Adtm7V06giYmR9U+Tk/XXe/iqCXw5mvhEiYol7BnRyQMHO8teFIWEhbDz5s4M42kFdav6VrWoTTbPw4dySsaff1rbEoGgwKEtx5szB9q1018nSXLSyZUr8m39+nD2rNyX4PRp+fbaNXk7gEqNVbQYFJsqGAUoFAksS5m/UgB1yjvQqY4L5fxs/7Tt2vNrfLn3S/668hcATnZOjGk0hrHNx1LERb80ydXBlYWvLWT09tHMfWWuKH2xJRIS5JookL/IXl7WtacQUK9ePYPj2pK+tm3bYm9v+z7Amjx9CtOnw4IFqRUBHTpItOoXz63wjNsrFKCR4OAlFW81z73/2Xp1q86fbb22lZCwEPzd/Vn2xjJRumxr/PyzfDtkiFzCLLAZhJdLQ9mUTIIHKe3Lpk+fzqNHj1i6dCkDBgzQbffTTz9RrVo1Tp06RXBwMNWqVePDDz8kIiKCgwcP8vrrrzN48GAATp8+zcqVK2nTpg27d+/WS7kdO3Ys33//PX/88YcuQDVnzhzc3Nw4e/Ysnp6egJw90qFDB/bs2cOxY8do2rQpKpWK3r17o1arOX78uN6f2ooVK+jfvz9Dhw7ln3/+oXbt2tSuXZvJkyfj6elpUIdLUDjZuFHuGJ2YCG3bwrx58OiFmpBnKqJVGhztFISGJxKfJFHW147Rr7nj5GD5P9j7UfexU9hl6PgkBHUNkJQk/+lOnixHHQUCQQaMBZjSjxvaLn0A6uWX5cD+vXtyOcnmHWokfxVtBmiIfq4koLITUc8yltuUKQMNmqsp0izWaGVBvQqOdG3oQokitlOuk/YCrEuVLrrxR9GPmHJwCkvOLEEtqVEqlPSr1Y/JrSdTxquM0eN1qdJF7zgCG2H+fPlLXbo0jBRajwLbJjwcZs6UT39iY+Wxlq0l3huj4r5KRehztVE/a6eEiDiN4ZXZIG0jn/6b+/Mi/gUKFPze/Xd8XH1yfXxBHnLxIuzbJ4vtCv9mc4gAVRocHR0BdK1Ze/fuTfXq1Xnvvff0tnNxcaFx48bcvn2bp0+fUq1aNaPHLFGiBCtXrqR27doZ6sHbtGnD999/z9OnT3VjGo2G+Ph4Tp06xcsvvwyAQqFg9erVAPj6+gKwZcsWHj58yEcffZRhxqVfv378/PPPbNu2jYcPH+ZbkcTbt2/zr1YlNs0YwKFDh4yWdbVs2dLcphUIli6F99+XdbK7dYPVq+F0qIo1F1K7P2nfYi9XBR929sDVyfJVwUvPLmXo30NRS2oUKJBI/dyFoG469u6VFZavXJEfN24MX30Fb75pWCjd2Rl8xEmToHCRNsA0bhy0aiWPJSfLzcquXIFPPoG5i9X8+KeKEo01/PC7kmt3nFDH2XH6kn4AqkI1J+5cs0OjScmG6htLzbLo2ufVbJ9A8A43Sjk7UaeuRMXqajxLqAlXJXP2ViLhRuLIkgZ8PZU2FZxKewE2/J/hvFz+ZZI1ycw8OpMfj/1IXFIcAJ0rd2bay9OoXry6lS0W5IjISJg6Vb4/ebL8XyEQ2BBPItT8sV3FweMafDyV7FztxINbsq9s1kbNG4NV3I9XcfyhfM6oTMmUMoRCAT4euT+/TdvI50W8LAMztvlY2pZrm+tjC/IYbfZU9+7ybJHAphABqjRER0cDsmg6QNOmTWnatCnR0dFcuHCBGzducPPmTc6ePcv+/fsBUKtN1yyXKlWKd999F41Gw+XLlwkJCSE0NJTg4GAOHDiQ4RgjR45k0KBBtGvXjqCgINq3b0/Hjh1p27YtLi4uuu1OnToFwPXr1w1mRGlSunOdPXs23waoVqxYwYoVKzKMS5KkK8dMj0KhIDl9jZogAzNnpspJDBoEixbB8xg1Kw7EIkmQ/j88Kk4iPlHCwyXDocyGRtIwYd8Eph6WT5L71OhDWc+y/HD0ByGom5579+Qram0HUl9fue1Xv36yyMLVq4YFxnx8hAaVoNDx0Tj9AJNPKTnDydNXTeUmKtrU0uDgpGHlqWRK1kYXaDodn8C1E45UbpxIzeqp47RP4NAfbkTct6dl31gU6a5zJAmqvxpLqaLx3I/UcPs+cD91vbH4ugQ8i8z9rH5ekvYC7FHMI7qv7c6ZR2d4FifrXjYq1Ygf2v9AywAxUZSvmTEDXryQO1ulm6QVWB7t9YJA5t9LKn7/Nxa1BnwqARJ0/CiBJxecqdVYzbOEJK5FyNv6eCppU92Jyv72TN0QjaG5bQloXi13IumGGvkoUPBuTaFtZHOEhYFWy+3DD61qisAwIkCVhtDQUAAqVJAveKOiovjiiy9YsWIF8fFyS9JixYrRuHFjKlasyPnz57MkzrxixQqmTJnCrVu3ADlTq2bNmtSrV4/Q0FC9YwwcOBA/Pz/mzp3L/v37mTt3LnPnzsXd3Z1hw4Yxbdo07O3tCQ+XC6n//vtv/v77b6PPnVbIPT/RsmVLkRVjBrSZA9Ony48/+0yOYygUcOSKSne9lR6FAg4HqyzWFSohOYEBmwew5tIaACa0nMDk1pOJT45n1YVVPIh+IAR1Qa7N/Okn+OYbiIuTg1EjR8ota1I08AA5CCUCUQIBh6+oiCkdS81S6GU4XTsuB560OlAK7ZJmX0mCKk0SMwSUJAlavRtLqaJK7j/P+Jza7R+8kC9cXBwVlPWxo6yvPU8j1Vy4nWTQ79rZQXEv2+llk/4CTCNpdNqAlYtVZmrbqXSv2l38d+d3Hj+GWbPk+1OnyuKUAoEZyEqp9csvyzrWJ0/Ky/kQNRU6yxMByrTuUQL/2gk8TUkWr1bGnrY1nKlR1gFlSjOJfm3cWLE/tUpAe9uvjRvFvXKeqWqskY9SoeSjnR+xve924RdticWL5aqC+vWhSRNrWyMwgPjXSYN2hqJFixYAvPfee2zevJmePXsybNgwqlevTvHixQHo1asX58+fz/SYmzZton///gQGBrJ69Wrq1atH+fLlsbe3Z8eOHaxfvz7DPq+99hqvvfYacXFxHDlyhB07drBy5UpmzpyJt7c348eP12V5rVmzhrfffjuP3gHbQcwW5T07d8p6UxER8uPp0+VyFi1h0Wqj6c8SEBZtvpn8tJomTco0oeuarhy5dwR7pT1Luiyhf+3+gBDU1WPXLrmc79o1+XHz5rKIWC3RwlggMMSTCLV8caLMGHgKapKoP2gAhQKDs+9pA1BGs6EkKO9nz+D2bvh4KlGmbPgkQs2FO5GGZwbI/ax+XqHWqHlnwzt62QFaqvlU4+zQszjaO1rBMkGecPduapbt9OnyhEeNGlCnjnXtEuQrTDWPSL/ucbiaOevlEuo565W8VNcJRaIdZ6+o+WmVPD5psZIBw5y4fzM1eFT/dRWSZMBdpwwE+NoxuJ27wdLoZkFOVPK353CwirBoDT4eSppXc8pVcEojaVh2bpnBRj5qSS0a+dgaSUmyvh7AmDHGU5gFVkUEqFJQqVQsXLgQgHfffZeIiAi2bNlC5cqVWbduXYbtg4ODAfSi5Yai49oStdWrV9MkXZT28uXLeseIiori559/xs3NjY8//hhXV1fat29P+/bteeONN2jVqhUHDx5k/Pjx1Ek5aThx4oTBANWMGTNISEhg8ODB+Pv7Z/v9sDZ3797F29tbJxQvyB1xcdC7d2pw6pdf5KYVWh6+UHP9ofHSSAV5U59v0LY0mibvb30fN0c3boXfwsvJiw1vb8hQu1/oBXXv3IGPP4YNG+THfn5yOcY774g/WoHABIevqJA0ZCjBy87PxlQAys0J4hMNx5qUSggqZZ/hQsjP285ss/q5JSYxht03d7P12lY2X92s01RJT3BYMDfDb4oLsPzK3btQpUpGncKLFyEoSC4RFxm4gky481jN7HVyYGnWWiXefk54OduRnAzPolL1/L5fpeRgiIJHinh8XwLfFIc3YXUCV1MyWcvWR+cIq7RM4NRGF0oUs6NCzSSkoomYElcp7mVnUrevuJddnlQDPI19yrKzy1hyZgk3w28a3EY08rER0gbgd+yQu1wXKybrtApsEhGgAhISEhg0aBA3btygb9++1KlTh7i4OJRKJeHh4URHR+sylgC+//57Ll68CEBSUpJu3MHBAYDExETdmFY36s6dO3oBqkuXLjE9pc5Kewx3d3d++eUXIiIi6Ny5M5UrV9Ztry0PLF++PABdu3alaNGiLFiwgDfffJOmTZvqtt26dSuff/45/v7+fJEmRcbBwUHPNlumXLlyTJw4ka+//trapuRrNBr480/46CO5w4mWgAD5Nkktsf1MAttOx6M2kSCVF/X5xkirafIk9gnEQqB3IP/0+YdqvsYbEBQ6EhJk8bCpUyE+Xq7/GT0aJk0S7b8FgizwLFKjCwClR5KyFqgytp1SCfUrOHIoxEiECuM+1Byz+jnlTsQd/r72N1uvbWX/7f0kqlPPGewUdmgkjV6jCnEBVgAICzPcRAPk8bAwEaASmOTIFRXL98XiVwNdYGnhQVmbD6BF31g9Pb9H2hLqNC7OVAl1ox6yzEpmCrOSBoqZaTIV5GypA7cP8MvpX9h4ZSNJGvn6zdPJky6VurDm8hq9btOikY8NYCwA//y5nCUqAvA2SaEKUJ07d05PUDwhIYH79++ze/dunj59Sps2bfjll18AcHV15e2332b16tXUrVuXLl3kjI0DBw5w9uxZ/Pz8ePLkCc+fpwpOlE35gs+aNYu7d+8yevRo+vfvz5o1axg4cCDbt2+nZMmSXL16lW3btuGdohGjPYZSqWTmzJn07t2bevXq0aNHD/z9/blx4wabNm3C19dXF3Dy8PBg1apV9OjRg5YtW9K5c2eqVKnCtWvX2Lp1K05OTqxYsULXmVBr382bNxkwYABt2rTJ0J3QlsiKtpfANIcOybrZKXr6OuzsYMIEqFAziZUH4ngULv+Z1gxwoEope9Yfi7fYTL4xUck/u/8pglNp2bZNTkW+cUN+3LKlXM5Xo4Z17RII8hHFvZTY2Zku08sMU9t1rOtCeX+HHGVD5dWsflrSlk4byzpVa9ScfHBSF5S6+PSi3vryRcrTpXIXulTugr+HP7UW1SJZk3qZKC7ACgAqlbUtEORjnkTIDXZQgDJdwKnlO7FARr+ZHR+sHXdzhgYVnCjqruSvY/E6rcD0x2xUMe8nU5/FPmP5ueUsPrOYGy9u6MYblmrIkLpD6FW9F26ObpQrUo6ph6eKRj62hAjA50sKVYDq/PnzerpRDg4O+Pj4ULduXXr37k3fvn2xs0v1rosXLyYwMJC1a9eycOFCihUrRqVKlfj9998JCAigRYsW/P3337z7rtyhoWfPnuzYsYPNmzczf/582rRpQ8eOHdm0aRPTpk1j8+bNAAQEBPDBBx8wbtw4GjRowJEjR4iIiMDb25tevXpRrFgxfvzxR3bv3k1YWBjFixenf//+TJgwQRcEA3j11Vc5efIk06ZNY//+/Wzbtg1/f3969uzJuHHjqFmzpt7rnz9/PqNGjeKPP/7g7t27Nh2gEuScGzdkbSltBZizMzh6yN2pPIppiItU4uyu5vuN8syPh4uC3s1dqV/REYVCQe1yjhaZyVdr1Lz1v7f0LnZAnqWfdHCSEJUECA2VO4xs2SI/9veHH3+UxcQK+3sjEGSTZlWd2HHOyImqCbRi6RLQNMiRoyGJRgNQxb3sbCIbKm3p9PB/hvNy+Zd1mn3Rqmh23dzF1mtb2XZ9m64DH8iivs3KNKNL5S50rtyZIJ8gPT88ttlYcQFWUHj0CBYuhLlzrW2JIB9z5IrKYNaoqVOU7J6+SBqoVtqRvq3kjKxklZKt52IzHPP1Om6U9s0bXytJEgfvHOSX07+w4coGXTaph6MHfWv0ZWj9odQuUVtvn3EtxrHs3DLRyEcgyCUKSaSqCGwQpVLJpEmT8k2JX2xsLO7u7gDExMTg5uZmcRtevJCbuc2fL2sAKpUweDDcjFAR0CI2Q3cqgKZVHOnZzBV357xPiTY2e5+sSWbtpbVMOjCJG+E3jO4fPCK48GqaxMfDDz/IYrUJCXIXpQ8/hK+/hjTlxgLrYQu/+YKIud/XIyEqgxlOhgJPGglqBDjg7KDQCzQ9jVRbPQCVGRP2TdALJI1sMJJKRSux9dpWDtw+oCtNAfBy8qJTxU50qdyFVyq9QlGXokaPG5cUR+W5lXkQ/YDSnqW5Oupq4W5WkR85dQp+/hnWrZNPFjLj9GmoW9ds5ghfah4s9b4u3hXDyWuJGbT9IDWrKasBKWMl1BoNdKztzFvNU31NbvywqezSsLgwVpxbweIzi7n2/JpuvH7J+gytN5Re1Xvh7uieo2MLrMDOndCpk/H1ZvZvlqKg+dFClUElyF9ERERw9+7dbO9XtpCkamo7ovz4o1xCPWVKqs5Up06ybrZXcTWT18VmOHHQnjS0r+mS6+CUoT9jQ7P3SoWS5eeW88ORHwiNCAWEpolBtm6Vy/lC5feItm3lGe5qouRRIMgtpvSeXq2btQsec5TjQd5d2FwNu6pXOq2RNMw9qZ8lU7FoRV3pXvOyzXGwc8jSsUUn1XxKUpKcVv3zz3DsWOp406bw+uswVmR6CHKGt6vSqLafKQwFo4wFsuyU0LqGfuleTv2wofNTF3sXDt09xC+nf2F98HpdtpS7ozt9qvdhaP2h1PXPWhCj0DfysRVCQuQLoZUrrW2JIAeIDCqBTaJUKnNU3qVQKEhOzkxGMe+xdORakqBhQ/jvP3BySpWQqFFD1tHu0AE0ksSSXTH8d9PwDKlCAZ1qO+fqQivtbHopj1JcG30NVwdXvdl7BQralmvL5WeXeRzzGABfV18+avwRnSp2ouGvDfXK/ByUDlwZeaVgl42k7Sii5d49uf/yvn3y41Kl4KefoGdPUc5ngxS02SpboaC8r9kNNhnzpaaQJIl7Ufe49PSSbrn45CIXnlxAQ8auF0Wci/Bl8y/pUqULVXyq5Pi1CfIRz5/D4sWwYAHcvy+POTjA22/LEyH16xsXEQZZI8DMIsIF5Tdva1jqfX0SoWbC6khjvSF0WamGUCoyz2TVllA3C8qoLZWToH7689N25dtxL+oeIWEhum3q+tdlaL2h9K7eGw8nkbWerzh+HL7/HjZvNix2lh6RQWWTiAwqgc3i6empE5IXyCQnw+HDMG+JGkqqaDNAQ/RzJY8vOzFxrB0DBoAqWcOe84nsv5TA00gTrfmAsGjT6zMjbQe+RzGPmH54Ou/Vek9v9l5CYm/oXgDKeJbhs6afMajuIN3FV6HTNDF1MQByOd+nn8L48eBuPI1cIBDkHGMXNunHs7pdWkzpPxnDkC+d0maKbv3T2Kd6gSjtEp0YneXXHJ4QzmuVXxPBqcLApUtyttTvv6f+1xQvDsOGyYu/f+q2ZcvKQaj0kyYAPj5CQNhKXLx4kcmTJ3Pw4EEiIyPx9/ena9euTJ482abOjf287ejX1s1ocwjA4LpujVyIV0kGM1lnHdjI4uCPGVLtJz5q3c1gJmtO/Gz6xjwSErtv7QbAzcGNPjX6MKTeEOqXrJ9H747AIkgSbN8uB6b+/Td1/I034L33oG9f4wF4Hx/L2SnIMiKDSmCTFHYNKm353pw50LixXEK9eTP88w8Uq6yiRd9YvX96hQK6NnImIk7i+FUVqpSEJHslqDWGZ6+UCrmmP6cZVDde3KDq/Kp62U9KlPi5++kutNJS3bc6/w35Dyd7/VmwQqdpcuYM1KtnfP1ff0H37pazR5AjCtpsla1giffVWLZS+vFzw85Re1HtTLdLn+2UXv9pfIvxesGm9BjypXYKO/rU6MP9qPtcenpJT8g8LfZKe4J8gqhevDrVfavzku9L/HT8J47dO0aylKy3Xbty7djWd5toPlFQ0Wjkk4Sff4a9e1PH69SRs6V69ZJTrm0M4UszcvXqVerVq4eDgwMjRoygbNmyHDt2jFWrVlG1alWOHz+ue8+MYen39Wmk8cCSsXXGJCKykk2amZ+VJIk7kXc4//g855+c5/zj82y/sZ345PgMx6rmU42jg47i5exlpndHYBaSkmDNGlmz9dIleczBAd55Bz77DKqm6NgaqlqAAhWAL2h+VGRQCQRmRhts6t8fli+Xg06QGoBq105/e40GPvkErlyBN9+U9bIT5XJ4PH3VtOxrWFNq86nU2YFSRe1oU8OJcn72fPu/KIMRKgloXi1nJ6uSJDFy20jSx7c1aAwGpwAuPbvErfBbGYTPC7ymSVKSPDt98aK8HD5sevvAQIuYJRAUVoxlK6Uf77a2W5a2S5vtlH6GXiNpmH54Oh0qdMDNwY0nsU94EvOEp7FPdfe339ieoZupWlKz6sIq3WMFCioUraALRFUvLi+VilXC0c5Rb9/qftWpOr+qnt9XoGDeq/NEcCo/ktnFVVQULFsmaxXevCmvUyqhWzc5MNW8uSgTz2eMHj2apKQkTp06RdWUi+yhQ4dSt25dxowZw9y5cxk3bpyVrdTH3VXFqpsf8iLxAatufsiEV18FXI2ui0vCYAZUZtmkYNjPTjs8DSc7Jx7FPOLCkwtceHKBSFVklmwPDgvmYfRDEaDKL8TGwq+/yjIYWq1id3c5O3TMGChdWn/7smULTCCqsCAyqAQ2SUHJoJIkaNRIbprj6gpxcbLkA8j6UTVrwrRpEBwMly/Ly+1HagLqqvAoJpfvXTvmhI+HHW+8AWUaxXH5WYLRbikliih5t5UblUva6y5EjHWtMlbTD6bLVxKSE5h5dCYT9k8w+n4oFUrdiQMUktl7SZL/KC9dSg1GXbwoCzVmpVOSlgJSD1/QKWizVbaCud9XQ9lK9kp75nScw+gdo1FLaqP72insGN1wNHNOztHzb0qFkjeqvIFSoeTgnYM8j3uu1/ghN0xtO5UOFTpQ1bdqtoL32c3iEtgopkrCnZygTx9Yvx6iU0o9vb3h/fdh5EgICLCoqTlF+FJ9EhIS8Pb2pnnz5uzZs0dvXUREBEWKFKFjx47s2LHD5HEs/b6a8jmG1kmSlGHsvVrvZfDPDkoHtvfdjouDC09jn/I4+jE/HvuRm+E3M/WzDkoHqvlWo6ZfTWoWr8nay2s5+/isnp8vFOenBYVnz2DePHl58UIe8/OTg1LDh8v+r5BS0PyoCFAJbJKCEqCa/6ua5VtVFC2pxslNgypWSUyEAgUKHF0kXQAq6pmcBl2pseHyvR5NXHByVPDP6XgiYyWjbXgbVHRkWKeMad/ZacdrLL06LC6MhacWMu/UPJ7GPjW4r73Snialm3Ds/rH8JXye3fTf8HD9INTF/7d353FR1P8fwF8Dyy73JXiAyCEiEIppksfXBBWP1LzSNC3RPFLztlQqUSuPzNQONTPzyE6zwyvzzCNvSlPUPPCngCcCcsghvH9/TDuy7M0Cuwvv5+OxD+Uzx753ZvazM+/5zOfzj5iYevBA8/pdXICICLEXe3d3sTmyNpygsgrV7WTAUlTmdiUidNvYDbuu7lJJMFUVL0cv+Lr4orZTbdRxroM6TnXg7eiNr858haR7SRWa1K9xj05XV/oeCVcKCxObZb/0EmBldRHXpapKSkpw7do1lJSUIDg4WGXaxYsXERoaimeffRbbtm3TuZ6q3K7aHlNe0nUJikuKMe33aSpJIRvYAAJU6jwBAjwcPJDxMMOkBH9cZBw6BHZAZN1IhHqFqrQw1RSnxZ+fMnFU68WLgTVrxMdKACA4WOyvdehQsS+pGq661aP8iB+zSO3bt0eAlT/qdOh8Af7Kz0XT2NKt60vdnSex0U1kbD4eXnRCYB0Zbnvkqo3VSwRsPvb4mXmtw/DaArXdNDStgnHD8ZZtXj3t92kooRKsO70O+Y/Eu7j1XetjcJPBWHxkscoPvQABX/b6Emv/Xms9HZ/ru0O9ebOYvCqdjEpL07wumQwIDRUTUU2aPE5K+fs/3nGJiboTVIyxSnHh3gXsvLKz0tYf/794/HrxV7Vkk61gi05BnbBj8A6NyaZ+4f0Q9mmY2sWaKY/kVftHp2uKvDzd09u2BWbNAmJj+TG+asLGxgZBQUEapy1cuBAAEBMTU5Uh6UREeG37a2pJ/2IqxoQdEzQuUwL1zlEJhPsP72t9H18XX9R3rY/aTrWReDMRadlpKoksZVJ/Ta81WuvNYM/gmjcwjzX7+2/xfPn774Hi/66fWrQApk8X+2q11XyjnVk/bkHFLNL69evRrFkzNG3a1NyhGKRs5jqnyB5vfW3Ys+/0XyspL1cb3M0q0XiOSQTUchHwVLAcu/4u0HhvSRCAd19009oyypDheDXdXSqtRb0WmNp6Kp4Pfx52tnZam3Rb1d17Q+9Ql+Xvr56IatwYkMt1L2fmIb1Zxahud6ssRVW0oNpzdY9KB+K2gi3c7d2RlZ+lUl6WtvlKt3a6knGlXHfo+ZE8K1URne8WFgJXrwL//gtcuiT+q3xpuxmiVA1a3HJdapi1a9di2LBh8PPzw7lz5+Di4qI2T0FBAQoKCgCI29XHxwdA5W7X83fPI3x5eIWtT62LCEGGTkGqrUlNaQllVeen1ZWuetPPD9i3T0xM7Sx1Q6lzZzExFRPDyXgNqls9yi2omEUaNmwYEhISrCZBVdah8wWgEmjsK6osZT1774Hm5BQgJqgCa9uhfxsn+HjKtPYppeuxPX3D8eYV5mHgpoEoLlHvg8Xb0Rs/9P8Bz/g/o3Jnama7mfjy7y+Rmp0KHxcfzPjfDABWcPf+3j2xY7ATJ8Re7HVxdRVHQVImoZQJKVfX8r03D+nNmFkIgtgqqWwH4jaCDb57/jt03dhV85CneuYr3dqpvHfotdWlzIIZc7OhpAS4cUM1+aRMSCUni9MZ02LNmjUYNWoUnJyc8OOPP2pMTgHA/PnzMWfOnCqNLdQrFF0adlFL/MtsZOgY0BEkEPZe3auW/BcgqLWAUnYRodKaVFBvTWpKSyiLPz+t7nTVm3Z24uPKZ86If9vYAAMGAG+8IZ6HsxqDE1TMIll7w767WSVS8sgQRICrg4CcfM1P3pd+fK9tqAKN6skM7lMK0Dxq1az2s3Aq7RR2X92NPcl7cOj6IRSVaO7M+27eXdR2qq3WbFrXD33Pxj21ttQql/Leqc7OFu8yKxNSJ04A164Z/r5795avhZUuPKIIY2ah7cKmY1BHtfI2fm3w540/9c5X9sKoPMkmvmiyQvfuab7IAsTyWbPEfgn//Re4fBn4r2WLRk5OQEjI41ejRuK/eXlAhw6VEz+zCgkJCZg7dy5cXV2xdetWtGzZUuu8M2fOxJQpUwCotqCqTNoS/wIEfNr9UxBIbZpMkAECTOoiwpSkfoWfnzLD6ao3i4rE5JS9PTB8uDikuZbHXVn1xgkqxipBbTcb2NqKiSdD2NgATwba4eCFQq138P8X/njEvdputrDz3IN5x8SLmdpu2n9oNQ3H++6Bd7Hk6BLkFOaozKuwVaCwuFDjc/2hXqEa118lP/SG3qnOzwdOn1ZNRl24oHlHhIQALVsCdeuKnS9qw02JGatWtF3YlC3/6YWf0GxlM73zlb0wKm+yiS+aKkFFPIJHJN7ouHnz8evWLbF/FF3WrVP9285O7Ni3bBIqJET8HdL0W3P9uvgbp+23z8vLsM/ArE5RURFGjBiB9evXw8fHB9u3b0dkZKTOZRQKBRQK8VzRtgr759HXoqnstJntZqqN4qec39DEEyf1rVBhoVin6TJiBDBvHuDtXTUxMYvECSrGKkHbMAV++1vLHQItujR3QFA9O6zbl4vrBb/hcPZ0tHVZiAaKrmqP7xnyyB4R4fL9y+j9XW+1x/YIhJzCHLgp3NAxqCM6BnZEp6BOECAgfHm42l0tUzrrrRD67lRPniy2ivrnH/EOTFl+fmIySvlq0eLxcLSJiboTVIyxakXbhU3Zci9HL4Pm03RhxMkmC6Dvxsb584Cjo3riqfTfyjJ9nZVrMmAA8L//PU5CNWhgfKe+/Eh4jVRcXIyBAwdi8+bNiIiIwPbt2+Hn52fusHTSlVjSNs3ULiK4nq0gFZHIB8Rk/r17Yp96ml4pKfofZx4zhpNTjDtJZ5bJxsYGvXv3Ru/evY1e9uWXX674gPTQ1Dnd4QsFWLcvF/+X/xv+zJmOYMULuFzwHVo7i6OwHMlRTUC1DRXvel27l40Wq0NxvyANngofnBpxAQFeqv0NaOpQd070HCRnJmNf8j7s/7/92Je8D6nZqTrj/ufVfxBRJ0Lvuiuts15DfxRPnQKeesqwdXp5qSajWrYE6tTRHQN3Ws6MVN06pLQUvF1rkIq6KCpLeZG0ezfw4ova57OxMa7vJ1dXsaVTvXriy8YG+Ppr7fNXgw7MqwJ/59XNnDkTCxYsQFRUFHbu3Al35Q01I5hju+oajEfTNEMG72GVzNhz4Px88YZw6cRTcvLj/+fkqK+nNIVC9+POXG+WS3WrRzlBxSySjY1NuVvsFBerd/Jd2bRVDKWTTQJsQCiBu53YlD+z8KbGBJS+BJGm0UtsBBvUdqqNWzm3VOKys7GDs9wZmfmZGh/bKz0qipLJI5wYetGh60dRoQBWrBB/BI8fB44cAbJ0jIr48stAjx5iMsrf3/jH8irrQolVW9XtZMBS8Ha1YBVZT5b3xkBhoTiyXWrq41dKiurfaWm6L4DK8vZ+nHRSvkonopR/lz0W9Y0AyxdaBuHvvKrk5GSEhISguLgY8+fPh6+vr9o8tWvXRufOnXWuh7crM4i+emz0aLGeViagUnXf+AYA1K8v9h0VGCj+W/qVmqr7hjPXm+VS3b7v/Igfs1iRkZF6n7e3dF+ceR+ZhWLSiCDeqc0sugXhv+7TMwtvYc0/i6QElKb+ohYcWoBnGjyDh48eIuluEj46/pFKcko5362cW5AJMrTya4Vo/2jEBMagVf1WSMtOU0to6Xpsz+Dm1ZouVm7eBPr103xxUPaiQ9djewUFYgeJhpo40bQfNO60nDFWXVRGwr2iW5rqe2x7zRpAJlNPQN25Y/h7uLsDmZnap+/YAXTsKPYNVR5eXtw/FKtwv/32Gx49Es/XZszQ3P9S27Zt9SaoWDVTUfV6SYn42PL//Z/4OnxY9/yffaZe5uysnnhSvvz9xfpPm8JCrjeZXpygYhard+/emDVrlrnDKLeyyabSlK2ZlAmoVvVbQW4jx5Tfp6jNX1RShNivYg16z6MjjqKFj+qdkPIMx6v3uX5dFyva5OeLfT0VFop3YZKSdM8fEAC0by+2inJ1FVtJMcaYKbSd5BcUiC03lW7eFJMb7u5iCxpt8ykpLxLKcxFhCS2T9NGXULp3T7xrnpMjbjflKytL8/+Tk3W/35w52qfJ5YCPj/h+vr6qL2VZvXrAuXO6WwbUrl3+5BTA/UOxSjFmzBiMGTPG3GEwY1VmS3xj6vVHj8Rk/rVrj5NQpf9//bp4Hm6oXr2AqCjVJFStWuUfQIjrTWYATlAxVgmICK9tfw0lBvRvUVRShO5fd9c7X6hXKCLrROJk2kkkZyarJLKUj+w1r6e5FZHBw/Ea+gOr62JFl48+MnzeH3983CqKRzJijJmqPIl1Q9nbA3v3Ah06GJccquqWSffuqa6vqEhMKul7Xbyo+33btwdycw0fulafVq2A8HDNyScvL8sZXZVb3zKm+9wR0NzaHlBN/gP6bwAY8n66vo+VlUSq7L5M9dXrY8aI9fS1a2JySl9XJzY2Yn3q7w+4uADbt2ufd9asin/kjutNpgcnqBirBBfuXcDOKzuNWibIPQgZ+Rlq/UXZCrboFNQJOwbvgCAIUh9UpRNUOkfau34djvfuYUXoNIw/+z4+bjwVjv9cMK5PKHt7scWTTCb+AO7fb9Rnk3TpIraICgoS7/KMGmXYcnzHhTFmqvIm1g2h7KPDmOQQANy9q3uZw4fFi7n8fPHiTfnS9vf//Z/uOJ9/Xrx4USaejLmTrkvpjnHt7AAPD7H1mZub+G/Z/2dnAwsXal/fp5+aflHEj+AxVvn09ScKGNcnnCalkzzlTQZVZhJJXwLp8mXx0boHD8S678ED1f/rKsvOBu7f1/3+ZRNMdnbiZwkIEJNQ/v6q//f1fdx6NDFRd4KKMTPgBBVjlSDUKxRdGnbBriu7UALdrahkggydgsQOy69kXNHYAfqnz34qJZ+MemSv1A9yTwDiQ3uTxWllf5Bv39b9A9uokf67MvrMm/f4oiMx0bhl+Y4LY8ySaekvRtKhg/jvo0ePX/rqVF2j0JWHtkfr5HKxXxFtr/x8YPNm7evdtAlo21ZMQtnb62/hlJioO0FVEfjGBmOVT19/ohWhdILf2FaigNiy89Yt3cv9/ru4XH4+8PCh+G/pV9my0n/r6xuvY0fjP7MxXnsNaNPmcSKqbl2xlZQhOJHPLBAnqJhFSkhIQHR0tLnDKDdBEFs0hX0apvcxP+W8giAgOEeOGQ2HYt6lNSgBwQYCZjQcioY5doDnfwtcv46Zzl3xpWIVUvPvwEfhhRlOXcRkVNkfZX0/5BMnindnlM+n61Jc/PiujKcncOKEQdtCK/5RZIxVJykpuqfrGolUGy8vMUGkUIj1okLx+KXp76ws4Ouvta9v5UrxJkHp5JOTk5ig0iUxUXeCKjBQvCgy5nNVRf3PNzYYqx5ee02sq/TVo93/6zKjsPDxq6hI/+PHI0dWTJzaODiI/am6uIj/lv6/vn9v3AAGDNC+7mHDyt/ilBP5zAJxgopZpISEBHOHYLKyyabSBAAEqCagcsTWTjOL8/HleCDVBfB5QJgRtxqw/epxHyCNG8MxPx8rQoDxzwIfb78Dxxn/E0/qT54U78pfvSreKT92THeQP/9s+Afavh3o3BmwtdU/LK0mZS86+EeRMVadzJgBLFigffoPPwBNm4qPSstkYsI/KQno1En7Mjt3GnfhkZioO0HVsmX5LmQqOqHE9T9jzBhHjhg2361b5Vu/v7/4aLK9/eOXg4Nhf9+6Bbz9tvZ1HzsmdjReXvpuIJiKE/nMwnCCirHKcF092WRDQIkA+DwAIABpZRNQmzYB+flwBLBiqzL5BDgWASjKB86fBzIypAuEnv+KL0l+PhARYVyco0aJj2UEBIh9iHTX0Vl7nTpicgrQfbGiUIgdnJft/FLTRQf/KDLGqgt99W9QEBASolqm7Cy4olRWy6TKSChx/c8YM9ScOWIdev068Oab2udbv168ESCXq76Skh4/Zq3J5s3lb4WUmKg7QSUz8XKbnzhgNQwnqBirDP89Wlc62fTSaWBDpJh0AjQkoD79VFpcLfkEAF27GvbeXl7i4xZBQeLdnbVrtc87enT5+oTiu9+MMWuj6yTfVPb2Yp1r7EWENbVM4oQSY8xcevQQz1cTE3UnqJ54AoiMVC9PTa282Co7gcTn3KyG4QQVY5WsdLLpnX2q5Sp27NC9IkEQRz/KyNA+z4EDQLt2j/9OTNSdoCrN2B9YvlhhjFkTXSf5ZYc3v3kTyMwU69zSrUH1DYNu7EUEt0xijFkzfS3qgYoZxU95DlreZFBlJpGqIoHE9TqrQThBxZil6N4d2LZN+/Tjx8VROXT1/eTkpPq3MT/IfIeGMVbdVfZJfnnWzxcejDFrpe/cEVCfpny0uWxXEPpuABjyftrq0so+x+V6nLEKwwkqxv6Tnp6O2bNn49dff8WdO3cQEhKCiRMnYvjw4VUTwKBBuhNUhg4ZW5qxP8j8A8sYM4HZ61HGGKsGrKou1XfuWNHnleU9V+VzXMasAieoGAOQm5uL2NhYnD17FuPGjUNoaCi+//57vPLKK7h16xbi4+MrPwh3d8NaOxnbRJl/kBljVcAi6lHGGLNyXJcyxmoygYjI3EEwZm4LFy7EjBkzsHHjRrz44osAgJKSEnTt2hV//PEHLl++DD8/P63L5+bmwtnZGQCQk5MDp/R0oHFjwzvjtbcXWzoB+ls7Xb/Oj+ExZmZq3/myj9fWQKbWowBvV8ZqGv7Oq+O6lDFmjOr2fecEFWMAwsPDkZmZidTUVAiCIJXv2rULnTt3xoIFCzB9+nSty2usGJSJJGVnu8DjxJKXl2rnu5xcYsyqVLeTgYpgaj0K8HZlrKbh77w6rksZY8aobt93fsSP1XhZWVm4cOECnnvuOZUTAQB4+umnAQDHjh0zfsX8aB1jrIaotHqUMcZqEK5LGWM1HSeoWI2XmpoKItLYXNrV1RUuLi5ITk7WuY7SDRFzc3MrPEbGmGUp/T3nhsgVU48CXJcyVtNwXaqK61LGmLGqWz3KCSpW42VlZQGA1DSyLEdHR40/7gUFBSgoKAAA3L17VyqvU6dOJUTJGLNUeXl5WuuPmqK89SjAdSljTMR1KdeljDHTVId6tBzj1jNWvejLNBMRbGzUvyrz58+Hm5sb3NzcEBwcXFnhMcaYxStvPQpwXcoYY0pclzLGajpuQcVqPBcXFwBixlmTvLw8BAYGqpXPnDkTU6ZMASCOrnLt2jU8+eSTSE1NhZubW+UFzCrNgwcP4OPjg7S0NLi6upo7HGakqtx/RCTVGV5eXpX6XtagvPUowHVpTcf1bs1Sdn9zXaqK69LKx3WOZrxdNLOG7VLd6lFOULEaLyAgAIIgICUlRW1aVlYWcnJyNPYFoFAooFAopL+DgoIAiM2yrX30hJqquLgYAODk5MT70ApV9f6z9ibUFam89SjAdWlNx/VuzaJpf3Nd+hjXpZWP6xzNeLtoZi3bpTrVo/yIH6vxXFxcEBYWhhMnTqhNU46U0qZNm6oOizHGrAbXo4wxZjquSxljNR0nqBgDMGTIENy4cQPffPONVFZSUoIPPvgACoUCgwYNMmN0jDFm+bgeZYwx03FdyhiryfgRP8YATJo0CV999RXi4uKQmJiIkJAQfPfdd9izZw8WLVqEunXr6l2HQqFAQkKCSvNqZl14H1o33n/mVRH1KMD7sabh/V2z8P7Wj+vSysXbRTPeLprxdql6AukbLoKxGuLu3buIj4/Hr7/+iuzsbDRu3BhTpkzBSy+9ZO7QGGPMKnA9yhhjpuO6lDFWU3GCijHGGGOMMcYYY4yZFfdBxRhjjDHGGGOMMcbMihNUjDHGGGOMMcYYY8ysOEHFWAVIT0/H+PHj4e/vDwcHB0RGRmLNmjXmDosZ6J9//sHzzz8Pb29vyOVy+Pv7Y+LEicjMzDR3aMxIxcXFaNeuHQRBwKNHj8wdDivFlHqyuLgYS5YsQVhYGBwcHBAQEIA333wTDx8+rOSoWXmZsr/XrVsHQRA0vuLi4io3cGaSY8eOQSaTYffu3QYvs27dOjz55JNwcnJCvXr1MG7cOGRkZFRilNahqupMazyHNSVm5bIBAQGQy+Xw9vZG//79cf78ebV5hw0bprUuWrt2bQV/KtNVVb1rbcdMeeMNCAjQuk2Ur2vXrknzW9vxYql4FD/GTJSbm4vY2FicPXsW48aNQ2hoKL7//nu88soruHXrFuLj480dItPh4sWLaN26Nezs7DB27Fg0aNAAR44cwSeffII9e/bg6NGjcHZ2NneYzEDz5s3DoUOHzB0GK8PUenLs2LFYtWoV+vXrh4kTJyIxMRHz58/HqVOnsGPHDgiCUEWfhBnC1P19+vRpAMAXX3wBuVyuMq1hw4aVFjczzaVLl9CnTx8UFxcbvMz8+fMRHx+Pjh074v3330dycjI+/vhjHD58GEeOHIGDg0MlRmy5qqrOtMZzWFNizs/PR3R0NM6fP49hw4bhqaeeQnJyMpYvX47ffvsNhw8fRtOmTaX5T58+jaCgIMyZM0dtXW3atKmUz1deVVXvWtsxY0q8S5cuRU5Ojlp5YmIilixZgqeffhq+vr5SuTUdLxaNGGMmWbBgAQGgjRs3SmXFxcUUGxtLcrmcrl+/bsbomD7K/ZSUlKRSvmzZMgJA8+bNM1NkzFjHjh0jmUxGCoWCAFBRUZG5Q2L/MaWePHr0KAGgkSNHqpS/8847BIC+++67SoublY+pv4sdOnQgHx+fyg6TVaDNmzeTh4cHASAAtGvXLr3LXL9+neRyOXXt2pWKi4ul8g0bNhAAWrhwYWWGbNGqqs60xnNYU2J+7733CACtXr1apfzUqVMkk8moc+fOUllRUREpFAp68cUXK/5DVIKqqnet7Zip6Hizs7OpUaNG5OXlRTdu3JDKre14sWScoGLMRGFhYVSvXj0qKSlRKf/9998JAC1YsMBMkTF9Hj58SAqFgjp27Kg2LSMjgwBQly5dzBAZM1Z2djYFBwdTjx49qH379pygsjCm1JNjxowhAHT+/HmV8pycHOnillkWU38Xvby8VC4UmWV79tlnCQCFh4fToEGDDE5QLVy4kADQjh07VMpLSkrI19eXQkNDKytki1dVdaY1nsOaEvMzzzxDcrmcHj16pDYtMjKS7O3tpb/Pnj1rVTcqq6retbZjpqLjnThxIgGg9evXq5Rb2/FiybgPKsZMkJWVhQsXLiAqKkrtEZOnn34agNgfA7NMcrkcSUlJWLlypdq027dvAwBsbW2rOixWDhMnTkRWVhZWr15t7lBYGabWk0ePHoWbmxtCQ0NVyp2cnPDEE09wHWthTN3faWlpuHfvHiIiIgAAhYWFKCgoqLyAmckuXLiAefPmITExESEhIQYvd/ToUQBAq1atVMoFQUBUVBQuXLiArKysCo3VGlRVnWmN57Cmxvztt9/i+PHjaud2RIQ7d+6olCsfeVPWRXl5eUY9vlqVqqretbZjpqLjvXjxIpYvX4527drhpZdeUplmTceLpeMEFWMmSE1NBRHBz89PbZqrqytcXFyQnJxshsiYIWxsbBAUFITg4GC1aQsXLgQAxMTEVHVYzEibN2/GmjVr8Pnnn6NOnTrmDoeVYWo9mZKSonFZAKhfvz4yMjJq5EWspTJ1fytP8pOTk9GiRQs4OjrCwcEBUVFRRnW8zapOUlISZs6cCYVCYdRyKSkpcHZ2hru7u9q0+vXrA4BKB8Q1RVXVmdZ4DmtqzPXq1UNkZKRa+YYNG3Dz5k1ER0dLZcq6aPv27fD394eTkxMcHR3Ru3dvXLlyxfQPU4Gqqt61tmOmouNNSEhAUVGRdI1QmjUdL5aOE1SMmUB5UaStE21HR0fk5uZWZUisAqxduxZffvkl/Pz8MHr0aHOHw3RITU3FyJEj8corr6BXr17mDodpYGo9mZWVpXNZAFzPWhBT9/eZM2cAAIcPH8bAgQPx008/4f3338f169fRpUsX/PTTTxUfNDOJsYkpJf5ua1ZVdaY1nsNWRsynT5/G+PHjIZPJMHv2bKlcWRcdOXIEs2bNwubNmzFhwgTs2LEDrVq1wtWrV8v3ISpBVdW71nbMVGS8169fx6ZNmxAdHY3WrVurTbem48XS8Sh+jJmAiPROt7HhPLA1WbNmDUaNGgUnJyf8+OOPcHFxMXdITAsiwtChQ+Hu7o6lS5eaOxymhan1pK7lldO4nrUcpu7vVq1a4c0338Tw4cMRFBQEAOjZsyf69++PiIgIjBs3Ds899xw/fl0N8Hdbs6qqM63xHLaiYz558iS6deuGBw8e4NNPP8VTTz0lTXvxxRcRFRWF+Ph4KQnbp08ftG7dGv369cPMmTPx3Xffle+DVLCqqnet7ZipyHhXrlyJ4uJivPHGGxqnW9PxYuk4QcWYCZTJi7y8PI3T8/LyEBgYWJUhMRMkJCRg7ty5cHV1xdatW9GyZUtzh8R0+PDDD7F37178/PPPyM/PR35+PgCgqKgIAJCeng65XA4PDw9zhlnjmVpPuri46FwWgMZHhJh5mLq/27dvj/bt26uV+/v7o0+fPtiwYQP++ecfNGvWrELiZebj4uIi9fdYVk3+bldVnWmN57AVGfOWLVswaNAg5OXlYenSpRg7dqzK9LJ9DCn17dsXfn5+2LlzpxGRV66qqnet7ZipyHg3bdoEb29vdO7cWeN0azpeLB0nqBgzQUBAAARBQEpKitq0rKws5OTkaO0HgFmOoqIijBgxAuvXr4ePjw+2b9+usY8CZlm2bNkCItL6aF/dunXh7+9fI/swsSSm1pOBgYFa+4hISUmBl5cX7O3tKyxeZprK/F1U9jGXnZ1tUozMMgQGBiIxMRHZ2dlqrZVTUlJgY2MDX19fM0VnPlVVZ1rjOWxFxbxixQqMHz8etra22LBhAwYPHmxUHHXq1EFaWppRy1Smqqp3mzVrZlXHTEVtl6SkJFy6dAljxowpV+tdSzteLJ3ltMFjzAq5uLggLCwMJ06cUJumHBWiTZs2VR0WM0JxcTEGDhyI9evXIyIiAkePHuXklJVYvHgxdu3apfZq2rQpAGDnzp3YuHGjmaNkptaTTz/9NO7fv6/WyWhOTg7OnTvHdayFMXV/9+zZEyEhIRpHkEpKSgIAjQNbMOujHEXr+PHjKuVEhOPHjyMiIqJGPmZfVXWmNZ7DVkTMS5YswdixY+Hi4oKdO3dqTE7dvn0bTZo0Qf/+/dWmFRUV4dKlS2jYsGE5P0XFq6p619qOmYqKd//+/QCArl27apxubceLxSPGmEnmzZtHAOjrr7+WyoqLiyk2NpYUCgXdvHnTjNExfWbMmEEAKCoqijIyMswdDqsA7du3JwBUVFRk7lDYf0ypJw8fPkwAaNSoUSrlc+fOJQC0efPmSoublY8p+3vEiBEEgD755BOV8n379pEgCNSlS5dKi5uZLiEhgQDQrl279M577do1srOzo65du1JJSYlUvn79egJAH374YWWGatGqqs60xnNYU2LesWMHCYJAtWrVojNnzmidr6SkhBo1akR2dnb0119/qUybM2cOAaD58+eb/FkqUlXVu9Z2zFREvMOGDSMAWue1xuPFknGCijET5eXlUXh4OMnlcpo2bRqtWrWKOnbsSABo0aJF5g6P6XD16lWSyWQkCAItWLCANmzYoPbauXOnucNkRuIEleUxtJ48ffo0bdiwgU6fPq2yfFxcHAGg/v370+rVq2nkyJEkCAL17NlT5cKWWQZT9ndqairVr1+fbG1tacSIEbRy5UoaP348yeVy8vX1peTkZDN8ImYobQmqK1eu0IYNG+jPP/9UKZ89ezYBoE6dOtGqVato2rRpJJfLqWXLlpSXl1eVoVuUqqozrfEctrzbpri4mBo1akQAKC4uTuM534YNG6Tts3v3bpLL5eTu7k5vvvkmffrpp9S3b18CQDExMVRQUGCWz69NVdW71nbMmPpdIiJq06YNKRQKne9jbceLJeMEFWMV4M6dOzRixAiqXbs2OTg4ULNmzWj9+vXmDovpsXz5cgKg89W2bVtzh8mMxAkqy2RIPam8uE1ISFApLyoqonfffZeCgoJILpdTUFAQvf322zX6AtbSmbK/b968SaNGjSIfHx+SyWTk6+tLo0aNorS0tCr8BKw8tCWovvzySwJAQ4cOVVtmxYoV0gWkn58fvfbaa3T//v0qithyVVWdaY3nsOXZNklJSXrP+cqeO5w4cYJ69uxJ7u7uJJfLKTQ0lN59913Kz8+vyo9rsKqqd63tmDFluxARNWrUiOrUqaP3fazteLFUApGe8RcZY4wxxhhjjDHGGKtE3Ek6Y4wxxhhjjDHGGDMrTlAxxhhjjDHGGGOMMbPiBBVjjDHGGGOMMcYYMytOUDHGGGOMMcYYY4wxs+IEFWOMMcYYY4wxxhgzK05QMcYYY4wxxhhjjDGz4gQVY4wxxhhjjDHGGDMrTlAxxhhjjDHGGGOMMbPiBBVjjDHGtHrnnXcgCALs7e2Rnp5u7nCsxv79+yEIgsaXTCZDrVq1EBUVhYULF6KgoMDc4ZrFnTt3sHz5coPmjY6O1ro9nZyc0KBBA7zwwgtITEw0Oa7s7GwsXrzY5PVYi6ysLMyePRvNmzeHm5sbHBwcEBgYiJdffhlHjhwxd3iV7tGjRxAEAQEBAeYOhTHGajyBiMjcQTDGGGPM8hARgoODcfv2beTm5mLRokWYNm2aucOyCvv370dMTAz8/f0RFxenMq2oqAjXrl3Dr7/+ipycHPTq1Qs///yzWeI0lzt37qBRo0Zo0qQJDh06pHf+6Oho/PHHHxg6dKhaIiE9PR1Hjx7FyZMnIZfL8ccff6BVq1bljq1u3bqQyWRISUkp9zqsxdWrV9GuXTukpaUhJiYGERERUCgUuHr1KrZu3YrCwkLMnTsXb7/9trlDrTSPHj2CnZ0d/P39ce3aNXOHwxhjNZrM3AEwxhhjzDLt378fV69eRXx8PJYuXYpVq1Zh6tSpEATB3KFZjYCAAMyePVvjtJSUFLRo0QK//PIL9uzZg44dO1ZtcGaUl5eHBw8eGL1cXFwcoqOjNU578803MW/ePLz++us4ePBguWO7ffs2fH19y728NRk9ejRu3bqFLVu2oEePHirTrly5grZt22LWrFno0qULoqKizBQlY4yxmoIf8WOMMcaYRmvWrAEA9OnTB927d8elS5ewZ88eM0dVfdSvXx+vvvoqAOD33383czTWb9asWbCzs8OhQ4fw8OFDc4dj8XJzc7F7926EhYWpJacAoGHDhnjzzTcBAN9//31Vh8cYY6wG4gQVY4wxxtQ8ePAAP/74I+rUqYMWLVpg0KBBAIAVK1ZI89y/fx8KhQKBgYHQ1GPA+vXrIQiCSgui/Px8zJ8/HxEREXBwcICHhwe6deuGAwcOqC0vCAJ69OiBVatWoW7dunB0dJTiAIDNmzeja9euqF27Nuzs7ODh4YEOHTpgy5YtauvKz8/H7Nmz0ahRIzg4OCAkJARLlizBhg0bIAgC1q5dqzJ/Wloaxo4dC39/fygUCvj4+GDYsGEV/ghQ7dq1AYj9AJVWUlKC5cuX46mnnoKTkxNcXV3Rvn17rY8CJiYmonfv3qhVqxZcXV3Ru3dvJCcno1mzZqhfv740n7JvrCFDhqitY/Xq1Wr7CzBun929exfjxo1DaGgoHBwcUKtWLXTr1g27d++W5pk9ezYCAwMBAIcPH9b4nuWhUCjg5uYGQH17GnKsrF27VmodmJqaCkEQVB7PNGY7aKLc9gsWLMAPP/yApk2bSv09zZw5Ezk5OWrLVOT3pazCwkIAYku+e/fuaZznhRdewKZNmzB8+HC1ad999x3atWsHFxcXODk5ISoqCl988YXG9WRnZ+Ptt99GWFgYHBwc4Ofnh4EDB+LChQtq827fvh2xsbFwd3eHvb09wsPDMXfuXOTl5anMFxcXB0EQcOPGDbz11lsICgqCQqFAQEAApk+fjtzcXLV1JyYmolevXvDy8oKrqyv69evHj/UxxpglIcYYY4yxMlauXEkAaNKkSUREVFBQQJ6eniSTySgtLU2ar1+/fgSADh06pLaO2NhYEgSBrl69SkREubm51KpVKwJALVq0oMmTJ9PIkSPJw8ODbGxs6Msvv1RZHgDVrl2b7O3taeTIkTRy5Ehavnw5ERHNmjWLAFDDhg3ptddeozfeeIO6d+9OgiAQANq6dau0nqKiImrfvj0BoCZNmtDkyZOpf//+ZGNjQw0bNiQAKu+dlJREderUIUEQqHv37vTGG29Q//79ydbWljw9Pemvv/7Su/327dtHAKh9+/Y65+vRowcBoBUrVkhlxcXF1Lt3bwJAoaGhNH78eBo3bhz5+PgQAJozZ47KOvbu3Uv29vYkk8lowIABNG3aNAoODiZfX1/y8/MjX19ftbgGDx6sFsvnn39OACghIUEqM2af5efnU3h4ONna2lLfvn1pxowZNGzYMHJ2diYbGxvavn27FMPEiRMJAPn5+VFCQgLt27dP53ZS7j9d8508eZIAUL169aikpEQqN/RY+euvvyghIYEAkIuLCyUkJNBPP/1k9HbQRrntW7ZsSQDo2WefpSlTplCzZs2k9T58+LBc255I9/dFm6ioKGnbLFu2jK5cuaL3cxARjR8/ngBQgwYNaPTo0TR58mQKDg4mADR8+HCVedPT06lx48YEgJo3b06TJk2iQYMGkUwmI3d3dzp79qw07+zZswkAubq60uDBg2nChAn0xBNPEABq1qwZZWVlSfMOHTpU2p4eHh40YsQImjx5Mvn5+REA6t27t0ocf/zxBzk4OJCdnR0NGDCAxo8fT8HBwVSvXj0CQP7+/gZ9dsYYY5WHE1SMMcYYU6O8cE1MTJTKxo4dSwBo7ty5UtmWLVsIAI0ZM0Zl+bS0NLK1taVnnnlGKpsyZQoBoOnTp6skEFJSUqh+/fqkUCjoxo0bUjkAAkArV65UWfetW7dIJpNRWFgY5ebmqkxbsWIFAaD+/ftLZcuWLSMA9Pzzz1NRUZFUvmnTJuk9Sl/st2jRgmxsbFSSXERiIsjGxoYiIiJU4tdEV4Lq4cOHdP78eekiPzAwkLKzs6XpH330kZREKiwslMozMzMpMjKSBEGgY8eOEZGYzGrYsCHZ2trS7t27Vd7jmWeeIQAmJaiM2Wdbt24lAPTWW2+prPfgwYMEgGJjY6Wy5ORkAkBt27bVuR2VtCWoiouLKT09nX7++WcKDAwkAPTJJ59I0409VohIbZsZux20UW57APThhx9K5UVFRfTCCy8QAHr33XfL/Z7avi+6nD9/nnx9faVlAVD9+vVp0KBBtGbNGrp//77aMr/++isBoJiYGMrJyZHKCwoKqEuXLgSAvv/+e6l81KhRBICmTZum8jl++uknAkC9evUiIqKjR49K34fSibKioiIpGTVy5EipXFkWFBREt2/flsrv3r1Lnp6eBIBSUlKISDxOQkJCSCaTqRxDOTk51LFjR05QMcaYheAEFWOMMcZUnDt3jgDQE088oVJ+7NgxqdXLo0ePiEi8eKxbty55eXmpJH8WL15MAOiLL74gIqJHjx6Rq6sreXt7S8uWpkwizZs3TypTXjCXvUhOT0+nb775hg4fPqy2ngsXLqglhiIjI8nW1pauX7+uNn9MTIxKgur48eMEgPr06aNx2/Tp04cA0J9//qlxulLpZISuV8eOHSk5OVll2fDwcLKxsaGMjAy19f7yyy8EgEaNGkVERIcOHSIA1LdvX7V5z5w5Y1KCyth9pkxcdO/eXSVxQUR06dIlKigokP4ub4JK18vDw4M++ugjleWMPVaI1BNU5Tl2NVFu+9DQUCouLlaZlpKSQjKZjIKDg8v9ntq+L/pkZmbSO++8Q+Hh4Wrb1NnZmRYvXqwy/7PPPksA6PTp02rrOn36NAGgzp07E5GYtHJ1dSUvLy+VZKtSQkICrVq1ioiIRo4cSQDo66+/VpsvIyOD3N3dSaFQSK3MlAmqRYsWqc3/3HPPEQA6ePAgEREdOXJESlJri5kTVIwxZn48ih9jjDHGVCg7R3/55ZdVyqOiohAaGooLFy5g27ZteO655yCTyTB48GAsXrwYO3fuRPfu3QEAX331FRwdHdG/f38AwMWLF/HgwQPUr18f77zzjtp7KvuBSUxMVCn38PCAh4eHSpmnpycGDhwIALh06RLOnz+P5ORknD9/Xhq9rbi4GABQUFCA06dPo0GDBvDz81N733bt2mHfvn3S3ydOnAAg9qWkqV+k+/fvS3G2bt1abXpZ/v7+Uj9Gjx49wuHDh7F//374+Pjghx9+QJs2bVTmz83NRVJSEpydnbF06VK19WVmZkrvDwB///03AODpp59Wm7dJkybw9vbWG6M2xu6zTp06ISQkBNu2bUOdOnUQHR2N2NhYdOvWDSEhIeWOo7ShQ4ciICAAgLiPvv32W9y/fx+jR4/GsmXLoFAoVOY35ljRprzHrjbR0dGwsVHtBtbX1xd+fn64fPkysrOzcePGjQr7vujj5uaGt956C2+99RZSUlKwf/9+7Nu3D1u3bsWdO3cwdepUlJSUYNq0aQAef0d++OEHbN68WWVdJSUlEARBiuvq1at48OABunXrBjs7O7X3Lv0dUy4TExOjNp+7uzuaNm2KAwcOICkpCc2bN5emhYaGapwfEL//APDXX38BgMaRCJs2bQoXFxfNG4cxxliV4gQVY4wxxiSPHj3CV199BQCYPn06pk+frnG+lStX4rnnngMgdla8ePFibNy4Ed27d8f58+fx119/YciQIdKFX0ZGBgCxQ+Y5c+ZofX9lAkjJ0dFR43zbtm1DfHw8zpw5AwCwtbVFeHg4WrRogaSkJKnT9vT0dABAvXr1NK7H19dX5W9lnIcOHcKhQ4cMjlObgIAAtUTXypUrMWbMGPTt2xcHDx5Eo0aNpGnKBFROTo5B20k5v7YLbG9vb7UOww1l7D5zcHDAkSNHpE7At23bhm3btmHSpElo0aIFli9frjFBYIy4uDhER0dLf8+ZMwcxMTH47LPP4OTkhMWLF6stY+ixok15j11tNCVKAfEYTU5ORmZmZoV/XwxVv359DBkyBEOGDEFBQQHmzp2LefPm4b333sOUKVNgY2Mjxfbuu+/qjUv5/VN2Xq+L8jjVNq/yu1q283N7e3u1eZWd3Sv3rTJmV1dXjev29PTUGx9jjLHKx6P4McYYY0yydetW3L59G40aNcLo0aM1vmQyGXbu3Cm14oiIiECLFi3w66+/Ii8vT0pwDR06VFqvMoHStWtXkNjFgMbXnj179MZ48uRJ9OrVC6mpqVi1ahXOnj2LvLw8nDlzBvHx8SrzKt9XW5ImOztb4/wLFizQGefbb79twNbU7NVXX8XYsWNx+/Zt9OzZU2X0NuX7h4aG6nz/K1euAHh8YZ2Wlqbxve7cuaPyt/LCvaSkRG3eshf+5dlnnp6eeP/995GcnIxLly5hxYoV6NixI06dOoWuXbuqbW9TeXl54eeff4arqys+/PBDfP755yrTjTlWtKnIYxeA2mh0Sspko5eXV4W/pybx8fGoV68e9u7dq3G6QqHAe++9h5CQEGRmZuLWrVsAxO3h6OiIkpISrXEpW6U5OzsD0P79K33MKZNHqampGudVJplq1apl9GdVLqPcxmVpGkGRMcZY1eMEFWOMMcYkysf74uPjsXLlSo2v7t27o6SkBKtWrZKWi4uLQ25uLnbu3IlvvvkGfn5+6NChgzS9cePGcHBwwN9//y09dlPagQMHMGPGDOzevVtvjBs3bkRxcTE+/vhjjBw5Ek888QTkcjkA4Ny5cwAet5xwcXFB48aNcenSJak1R2lHjx5V+fvJJ58EABw7dkzje69evRoJCQm4ePGi3jh1+eCDDxASEoKLFy/i9ddfl8pdXV0RFBSEK1eu4N69e2rLnTt3DtOmTcOmTZsAPH5kSVNrr+TkZLV1KLeTpkTRpUuXVP42dp/t3LkTEyZMwOXLlwEAwcHBePXVV7F7927ExMQgIyMD//zzD4DHibKK0LBhQyxZsgQAMGnSJCQnJ0vTjDlWtKnIYxfQfGzdvXsX//77LyIjI+Hg4FDh76mJm5sbbt26he+//17vvHK5XHpc9Mknn0ReXp60L0u7ffs2Jk2ahNWrVwMQE60KhQKnTp3S+Chl+/bt4e7ujpycHOmxvT/++ENtvvz8fBw9ehROTk4IDAw06nMCQMuWLQFAeqyztKtXr2qsGxhjjJlBhfZoxRhjjDGrdfPmTZLJZOTk5KQyqlxZytHaateuLXV8nJ6eTnK5nJo3b04AKD4+Xm05ZSfIEydOVOkk+t69e9Iw9Fu2bJHKoWE0NSKimTNnEgCaP3++Svn169epUaNG0tDzSosWLSIANHToUJWO3H///XeSyWQqnaQXFxdTaGgoAaAffvhBZf0nTpwge3t7sre3pzt37mjdPkS6R/FTOnjwIAmCQIIg0IEDB6Ty9957T+rQOT8/XyrPy8uj//3vfwSAPv74Y6n8qaeeIgD0zTffSGWFhYXUq1cvtW14584dkslk5OHhQenp6VL5pUuXyN3dXW0UP2P22WeffUYAaMSIESqf8+HDhxQaGko2NjbSqGqpqalq+0kXbaP4lda5c2cCQJ06dZLKjD1WiIjs7OzI29tbpczYY1cT5TEhCAJt3rxZKi8sLKRBgwapjUBYUd8Xbe7du0dubm4kCAItW7ZMreP2kpISabCD0qPnbdy4UergPjMzUyovLi6mAQMGEACaOnWqVP7yyy8TAJo1a5bK+rdu3UqCIFDXrl2JiOjPP/+URhG8evWqNF9RUZE0EuDw4cOlcmUn6bt27VL7bJqmNW/eXG3bFxQUSAMfcCfpjDFmfpygYowxxhgRES1cuFBK5OhSXFxMfn5+BIC+/fZbqbxfv37S6F8XL15UWy4jI4OaNGlCAKhp06Y0YcIEGjNmDNWuXZsA0CuvvKIyDL22C+4zZ86QQqEgW1tb6t+/P82YMYMGDRpEzs7O5O7uTnK5nIKCgqT5CwoKqFWrVgSAIiMjadKkSdSvXz+ytbUlb29vAkDr16+X5j958qSUrImNjaVp06bRoEGDSKFQkCAItHbtWr3b0pAEFRHRuHHjCAA1btxYSkYVFhZSx44dCQA1bNiQxowZQxMmTKCAgAACQN26dVMZES8pKYm8vLxIEATq2bMnTZo0iZo0aUKenp4at+GLL75IACgwMJCmTp1Kw4cPJxcXF4qOjlZLUBmzz3Jzc6UEZVRUFE2dOpUmTJhAwcHBakmLwsJCsre3J1tbW3rttdfol19+0bmdDElQJScnk5OTk0rC0dhjhYioYcOGBIDi4uJo3bp1Rm8HbZTHhDIp1Lt3b5o0aRJFREQQAHr22WdVkkQV9X3R5cCBA9KxHhAQQK+88grFx8fT2LFjKSwsjABQ69at1RLWyqRTvXr1aMSIETRlyhTpczRv3lwlcXXnzh3pGGjdujVNnTqVBgwYQLa2tlSrVi2VUSzffvttAkCurq40ZMgQmjhxorQNIiMjVdZrbILq77//Jg8PD5VtHx4eTt7e3uTq6soJKsYYswCcoGKMMcYYEZHUckhXEkBp9uzZBICio6Olsi1bthAAatWqldblsrOzafbs2RQeHk4KhYI8PT2pdevWtG7dOrUWHLouuA8ePEgxMTHk6elJzs7OFBYWRq+++irduHFDSu4kJSVJ8z948IBef/11atCgAdnZ2VFISAgtX76cpkyZQgDoxx9/VFl/cnIyjRw5kvz8/Egul5OPjw/16NFDpaWTLoYmqB48eEANGjRQa3VWWFhIS5YsoebNm5ODgwO5urpS8+bN6aOPPlJpVaV07do1GjJkCNWqVYscHR2pS5cudPbsWY3bMDc3l15//XXps4WGhtKyZcvo1KlTagkqIuP2WXp6OsXHx1N4eDg5OzuTs7MztWnThtauXauWwFm3bp0UQ1xcnM7tZEiCioho6dKlBIA8PT3p1q1bRGT8sfLbb79RcHAw2dnZUYcOHcq1HTRRHhODBw+mzz//nBo3bkz29vYUFhZGixYtUmndV573LE+Ciojo7t27lJCQQK1atSJvb2+ys7OjWrVqUXR0NH322Wf06NEjtWVKSkpo7dq11KZNG3J2diYnJyeKiIigd955h7KystTmT09Pp6lTp1JgYCDZ2dmRl5cXDRo0iC5fvqw27y+//EIdOnQgV1dXcnBwoCZNmtC8efPo4cOHKvMZm6AiIvr3339p4MCB5OXlRY6OjhQbG0vnzp0jX19fTlAxxpgFEIj0PHjPGGOMMWbFrl27Bi8vL6nD5tIGDx6Mr7/+GsePH5f6qalOBEGAr68vUlJSzB1Kjbd//37ExMRg8ODB0kACjDHGGHuMO0lnjDHGWLU2efJkuLi44NSpUyrlFy9exC+//AIvLy9ERkaaKTrGGGOMMQYAMnMHwBhjjDFWmcaOHYstW7YgJiYGffv2hY+PD27cuIGff/4Z+fn5WLt2rTSyG2OMMcYYMw9OUDHGGGOsWouNjcWhQ4fwwQcfYO/evbh9+zY8PT3RuXNnTJs2Da1btzZ3iIwxxhhjNR73QcUYY4wxxhhjjDHGzIr7oGKMMcYYY4wxxhhjZsUJKsYYY4wxxhhjjDFmVpygYowxxhhjjDHGGGNmxQkqxhhjjDHGGGOMMWZWnKBijDHGGGOMMcYYY2bFCSrGGGOMMcYYY4wxZlacoGKMMcYYY4wxxhhjZsUJKsYYY4wxxhhjjDFmVpygYowxxhhjjDHGGGNm9f8GvCxaQheobAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1200x320 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "import csv\n",
    "plt.rcParams['axes.linewidth'] = 1.5\n",
    "plt.rcParams['font.size']  = 15\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "\n",
    "\n",
    "plt.rcParams['font.size']  = 14\n",
    "plt.rcParams['font.family'] = 'Arial'\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(12, 3.2) )\n",
    "f_size= 15\n",
    "m_size = 5\n",
    "\n",
    "def read(model_name, dataset):\n",
    "    with open(f\"request_delay/{dataset}_{model_name}.csv\", \"r\", newline='') as f:\n",
    "        reader = csv.reader(f)\n",
    "        list_a,list_b,list_c,list_d,list_e = [],[],[],[],[]\n",
    "        # Iterate over each row in the CSV file\n",
    "        for row in reader:\n",
    "            # Append the data from each column to the corresponding list\n",
    "            list_a.append(float(row[0]))\n",
    "            list_b.append(float(row[1]))\n",
    "            list_c.append(float(row[2]))\n",
    "            list_d.append(float(row[3]))\n",
    "            list_e.append(float(row[4]))\n",
    "\n",
    "    return list_a,list_b,list_c,list_d,list_e\n",
    "model_name = 'Mistral'\n",
    "dataset = '2wiki'\n",
    "list_a, list_b,list_c,list_d,list_e = read(model_name, '2wiki')\n",
    "list_a = list_a[:14:2]+list_a[14:]\n",
    "list_b = list_b[:14:2]+list_b[14:]\n",
    "list_c = list_c[:14:2]+list_c[14:]\n",
    "list_d = list_d[:14:2]+list_d[14:]\n",
    "list_e = list_e[:14:2]+list_e[14:]\n",
    "\n",
    "#------\n",
    "\n",
    "ax = fig.add_subplot(2, 3, 1)\n",
    "\n",
    "# ax = fig.add_subplot(4,3,2)\n",
    "plt.plot(list_a, list_b,'s-',color = 'r',markersize=m_size-1,label=\"Ours\")\n",
    "plt.plot(list_a, list_c,'v-',color = 'blue', markersize=m_size, label=\"Full KV reuse\")\n",
    "plt.plot(list_a, list_d,'o-',color = 'cornflowerblue', markersize=m_size, label=\"Prefix Caching\")\n",
    "plt.plot(list_a, list_e,'d-',color = 'green', markersize=m_size, label=\"Full Recomp\")\n",
    "# plt.ylim((0, 0.37))\n",
    "# plt.title(\"Yi-34b\",fontsize=f_size)\n",
    "\n",
    "plt.title(\"Mistral-7B\",fontsize=f_size)\n",
    "plt.ylabel(\"TTFT (s)\")\n",
    "# plt.xticks([0.0, 0.5, 1])\n",
    "# plt.yticks([0, 0.2, 0.4])\n",
    "plt.ylim(0, 2.5)\n",
    "plt.xlim(0, 4.5)\n",
    "#ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2f'))\n",
    "#---------------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#------------------------------------\n",
    "model_name = '34B'\n",
    "\n",
    "list_a,list_b,list_c,list_d,list_e = read(model_name, '2wiki')\n",
    "ax = fig.add_subplot(2, 3, 2)\n",
    "\n",
    "\n",
    "# Plot the first line\n",
    "plt.plot(list_a, list_b, label='ours', marker='s',markersize=m_size,color=\"r\")  # Add markers for each point\n",
    "\n",
    "\n",
    "plt.plot(list_a, list_c, label='Full KV recompute', marker='^',markersize=m_size,color=\"blue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_d, label='Prefix Caching (CPU)', marker='o',markersize=m_size,color=\"cornflowerblue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_e, label='Prefix Caching (SSD)', marker='d',markersize=m_size,color=\"green\")  # Add markers for each point\n",
    "plt.title('Yi-34B',fontsize=f_size)  # Title of the plot\n",
    "plt.ylim(0, 6)\n",
    "plt.xlim(0, 1.02)\n",
    "plt.xticks([0, 0.5, 1])\n",
    "\n",
    "\n",
    "ax = fig.add_subplot(2, 3, 3)\n",
    "model_name = '70B'\n",
    "\n",
    "list_a,list_b,list_c,list_d,list_e = read(model_name, '2wiki')\n",
    "\n",
    "\n",
    "# Plot the first line\n",
    "plt.plot(list_a, list_b, label='ours', marker='s',markersize=m_size,color=\"r\")  # Add markers for each point\n",
    "\n",
    "\n",
    "plt.plot(list_a, list_c, label='Full KV recompute', marker='^',markersize=m_size,color=\"blue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_d, label='Prefix Caching (CPU)', marker='o',markersize=m_size,color=\"cornflowerblue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_e, label='Prefix Caching (SSD)', marker='d',markersize=m_size,color=\"green\")  # Add markers for each point\n",
    "plt.title('Llama-70B',fontsize=f_size)  # Title of the plot\n",
    "plt.ylim(0, 9)\n",
    "plt.yticks([0, 2, 4, 6, 8])\n",
    "\n",
    "plt.xlim(0, 0.9)\n",
    "#-\n",
    "ax = fig.add_subplot(2,3,4)\n",
    "model_name = 'Mistral'\n",
    "list_a, list_b,list_c,list_d,list_e = read(model_name, 'musique')\n",
    "\n",
    "list_a = list_a[:14:2]+list_a[14:]\n",
    "list_b = list_b[:14:2]+list_b[14:]\n",
    "list_c = list_c[:14:2]+list_c[14:]\n",
    "list_d = list_d[:14:2]+list_d[14:]\n",
    "list_e = list_e[:14:2]+list_e[14:]\n",
    "\n",
    "# Plot the first line\n",
    "plt.plot(list_a, list_b, label='ours', marker='s',markersize=m_size,color=\"r\")  # Add markers for each point\n",
    "\n",
    "plt.plot(list_a, list_c, label='Full KV recompute', marker='^',markersize=m_size,color=\"blue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_d, label='Prefix Caching (CPU)', marker='o',markersize=m_size,color=\"cornflowerblue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_e, label='Prefix Caching (SSD)', marker='d',markersize=m_size,color=\"green\")  # Add markers for each point\n",
    "\n",
    "\n",
    "plt.ylim(0, 2.5)\n",
    "plt.xlim(0, 4.5)\n",
    "plt.ylabel(\"TTFT (s)\", fontsize=f_size)\n",
    "\n",
    "plt.text(-2.8, 0.8, 'Musique\\nExtended\\nDataset', fontsize=15, rotation='horizontal')\n",
    "\n",
    "plt.text(-2.8, 4, '2WikiMQA\\nExtended\\nDataset', fontsize=15, rotation='horizontal')\n",
    "\n",
    "#------------------------------------\n",
    "msize=5\n",
    "ax = fig.add_subplot(2,3,5)\n",
    "model_name = '34B'\n",
    "\n",
    "list_a,list_b,list_c,list_d,list_e = read(model_name, 'musique')\n",
    "\n",
    "\n",
    "# Plot the first line\n",
    "plt.plot(list_a, list_b, label='ours', marker='s',markersize=msize,color=\"r\")  # Add markers for each point\n",
    "\n",
    "\n",
    "plt.plot(list_a, list_c, label='Full KV recompute', marker='^',markersize=msize,color=\"blue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_d, label='Prefix Caching (CPU)', marker='o',markersize=msize,color=\"cornflowerblue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_e, label='Prefix Caching (SSD)', marker='d',markersize=msize,color=\"green\")  # Add markers for each point\n",
    "plt.ylim(0, 6)\n",
    "plt.xlim(0, 1.02)\n",
    "plt.xticks([0, 0.5, 1])\n",
    "\n",
    "plt.xlabel(\"Average Request Rate per Second\", fontsize=f_size)\n",
    "\n",
    "\n",
    "ax = fig.add_subplot(2,3,6)\n",
    "model_name = '70B'\n",
    "\n",
    "list_a,list_b,list_c,list_d,list_e = read(model_name, 'musique')\n",
    "\n",
    "\n",
    "# Plot the first line\n",
    "plt.plot(list_a, list_b, label='CacheFuse (ours)', marker='s',markersize=msize,color=\"r\")  # Add markers for each point\n",
    "\n",
    "\n",
    "plt.plot(list_a, list_c, label='Full KV recompute', marker='^',markersize=msize,color=\"blue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_d, label='Prefix Caching (RAM)', marker='o',markersize=msize,color=\"cornflowerblue\")  # Add markers for each point\n",
    "plt.plot(list_a, list_e, label='Prefix Caching (RAM+SSD)', marker='d',markersize=msize,color=\"green\")  # Add markers for each point\n",
    "plt.ylim(0, 9)\n",
    "plt.xlim(0, 0.9)\n",
    "plt.yticks([0, 2, 4, 6, 8])\n",
    "\n",
    "plt.subplots_adjust(wspace =0.34, hspace =0.3)\n",
    "\n",
    "plt.legend(loc=\"upper right\", fontsize=15,frameon=False, bbox_to_anchor=[1.2, 3], ncol=4)\n",
    "# fig.text(0.5, -0.16, 'Re-compute Ratio (%)', ha='center', va='center', fontsize=15)\n",
    "\n",
    "plt.savefig(\"delay_request.pdf\", format = 'pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.undefined"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plotting_code/figure12.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
plt.rcParams['font.size']  = 15
plt.rcParams['font.family'] = 'Arial'

#wikiqa m7b
# 0.05, 0.05,0.1,0.15
x_wikiqa_m7b = [0.21]
x_pc_wikiqa_m7b = [0.12]
x_prefix_wikiqa_m7b = [0.51]
x_full_recompute_wikiqa_m7b = [0.595]
x_mapreduce_wikiqa_m7b = [1.38]
x_maprerank_wikiqa_m7b = [0.12]

y_wikiqa_m7b = [0.2614] #FIXME
y_pc_wikiqa_m7b = [0.089] #FIXME
y_full_recomp_wikiqa_m7b = [0.2672] #FIXME
y_mapreduce_wikiqa_m7b = [0.16788442697653225]
y_maprerank_wikiqa_m7b = [0.0813276769489416]

#wikiqa 34b
# 0.05, 0.05,0.1,0.18
x_wikiqa_34b = [0.607]
x_pc_wikiqa_34b = [0.185]
x_prefix_wikiqa_34b = [1.87]
x_full_recompute_wikiqa_34b = [2.22]
x_mapreduce_wikiqa_34b = [2.19]
x_maprerank_wikiqa_34b = [0.185]

y_wikiqa_34b = [0.3199] #FIXME
y_pc_wikiqa_34b = [0.1512] #FIXME
y_full_recomp_wikiqa_34b = [0.3301] #FIXME
y_mapreduce_wikiqa_34b = [0.21845222832722833]
y_maprerank_wikiqa_34b = [0.0418039844142]
#wikiqa 70b
# 0.05,0.1,0.15,0.18
x_wikiqa_70b = [0.85]
x_pc_wikiqa_70b = [0.33]
x_prefix_wikiqa_70b = [2.66]
x_full_recompute_wikiqa_70b = [3]
x_mapreduce_wikiqa_70b = [2.19]
x_maprerank_wikiqa_70b = [0.33]

y_wikiqa_70b = [0.3365] #FIXME
y_pc_wikiqa_70b = [0.1892] #FIXME
y_full_recomp_wikiqa_70b = [0.3348] #FIXME
y_mapreduce_wikiqa_70b = [ 0.1654528336583225]
y_maprerank_wikiqa_70b = [0.04367336]


#----------------------------------------------------------
#mus m7b
x_mus_m7b = [0.21]
x_pc_mus_m7b = [0.12]
x_prefix_mus_m7b = [0.51]
x_full_recompute_mus_m7b = [0.595]
x_mapreduce_mus_m7b = [2.0396]
x_maprerank_mus_m7b = [0.12]

y_mus_m7b = [0.2952] #FIXME
y_pc_mus_m7b = [0.1639] #FIXME
y_full_recomp_mus_m7b = [0.3008] #FIXME
y_mapreduce_mus_m7b = [0.18301476690846935]
y_maprerank_mus_m7b = [0.0552589923813]

#mus 34b
# 0.05, 0.05,0.1,0.18
x_mus_34b = [0.607]
x_pc_mus_34b = [0.185]
x_prefix_mus_34b = [1.87]
x_full_recompute_mus_34b = [2.22]
x_mapreduce_mus_34b = [3.179908]
x_maprerank_mus_34b = [0.185]

y_mus_34b = [0.3382] #FIXME
y_pc_mus_34b = [0.1726] #FIXME
y_full_recomp_mus_34b = [0.3581] #FIXME
y_mapreduce_mus_34b = [0.1806385708]
y_maprerank_mus_34b = [0.0571862798796758]
#mus 70b
# 0.05,0.1,0.15,0.18
x_mus_70b = [0.85]
x_pc_mus_70b = [0.33]
x_prefix_mus_70b = [2.66]
x_full_recompute_mus_70b = [3]
x_mapreduce_mus_70b = [3.224]
x_maprerank_mus_70b = [0.33]

y_mus_70b = [0.3122] #FIXME
y_pc_mus_70b = [0.1337] #FIXME
y_full_recomp_mus_70b = [0.3098] #FIXME
y_mapreduce_mus_70b = [ 0.174177579]
y_maprerank_mus_70b = [ 0.10919]


#----------------------------------------------------------
#samsum m7b
x_samsum_m7b = [0.294]
x_pc_samsum_m7b = [0.284]
x_prefix_samsum_m7b = [0.62]
x_full_recompute_samsum_m7b = [0.64]
x_mapreduce_samsum_m7b = [1.11]
x_maprerank_samsum_m7b = [0.31]

y_samsum_m7b = [0.3858] #FIXME
y_pc_samsum_m7b = [0.1832] #FIXME
y_full_recomp_samsum_m7b = [0.3909] #FIXME
y_mapreduce_samsum_m7b = [0.3064300071]
y_maprerank_samsum_m7b = [0.2318367348950075]

#samsum 34b
# 0.05, 0.05,0.1,0.18
x_samsum_34b = [0.84]
x_pc_samsum_34b = [0.43]
x_prefix_samsum_34b = [2.21]
x_full_recompute_samsum_34b = [2.32]
x_mapreduce_samsum_34b = [1.67]
x_maprerank_samsum_34b = [0.43]

y_samsum_34b = [0.3645] #FIXME
y_pc_samsum_34b = [0.1357] #FIXME
y_full_recomp_samsum_34b = [0.3797] #FIXME
y_mapreduce_samsum_34b = [0.308882917117745]
y_maprerank_samsum_34b = [0.23895135086065677]

#samsum 70b
# 0.05,0.1,0.15,0.18
x_samsum_70b = [1.39]
x_pc_samsum_70b = [0.78]
x_prefix_samsum_70b = [3.01]
x_full_recompute_samsum_70b = [3.1]
x_mapreduce_samsum_70b = [3.224]
x_maprerank_samsum_70b = [0.78]

y_samsum_70b = [0.3948] #FIXME
y_pc_samsum_70b = [0.1703] #FIXME
y_full_recomp_samsum_70b = [0.3952] #FIXME
y_mapreduce_samsum_70b = [ 0.174177579]
y_maprerank_samsum_70b = [ 0.10919]


#-------------------------------------------
#multinews m7b
# 0.05, 0.05,0.1,0.15
x_multinews_m7b = [0.277]
x_pc_multinews_m7b = [0.209]
x_prefix_multinews_m7b = [0.55]
x_full_recompute_multinews_m7b = [0.58]
x_mapreduce_multinews_m7b = [1.04]
x_maprerank_multinews_m7b = [0.3]

y_multinews_m7b = [0.1805] #FIXME
y_pc_multinews_m7b = [0.1509] #FIXME
y_full_recomp_multinews_m7b = [0.1822] #FIXME
y_mapreduce_multinews_m7b = [0.09967632074347382]
y_maprerank_multinews_m7b = [0.020967632074347382]

#multinews 34b
# 0.05, 0.05,0.1,0.18
x_multinews_34b = [0.79]
x_pc_multinews_34b = [0.35]
x_prefix_multinews_34b = [1.9]
x_full_recompute_multinews_34b = [2.1]
x_mapreduce_multinews_34b = [1.85]
x_maprerank_multinews_34b = [0.35]

y_multinews_34b = [0.1726] #FIXME
y_pc_multinews_34b = [0.1139] #FIXME
y_full_recomp_multinews_34b = [0.1716] #FIXME
y_mapreduce_multinews_34b = [0.103973483002048824] 
y_maprerank_multinews_34b = [0.02068384399294] 

#multinews 70b
# 0.05,0.1,0.15,0.18
x_multinews_70b = [1.26]
x_pc_multinews_70b = [0.78]
x_prefix_multinews_70b = [2.7]
x_full_recompute_multinews_70b = [2.9]
# x_mapreduce_multinews_70b = [1.72]
x_maprerank_multinews_70b = [0.78]

y_multinews_70b = [0.1970] #FIXME
y_pc_multinews_70b = [0.0637] #FIXME
y_full_recomp_multinews_70b = [0.1976] #FIXME
# y_mapreduce_multinews_70b = [ 0.174177579]
# y_maprerank_multinews_70b = [ 0.10919] 
fig = plt.figure(figsize=(14,8))
f_size=15
m_size = 7
#---------------------------------------------
#wikiqa Mistral 7b

ax = fig.add_subplot(4,3,1)
plt.plot(x_wikiqa_m7b,y_wikiqa_m7b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_wikiqa_m7b,y_pc_wikiqa_m7b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_wikiqa_m7b,y_full_recomp_wikiqa_m7b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_wikiqa_m7b,y_full_recomp_wikiqa_m7b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_wikiqa_m7b,y_mapreduce_wikiqa_m7b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_wikiqa_m7b,y_maprerank_wikiqa_m7b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.3))
plt.yticks([0.0,0.2,0.4])
plt.xticks([0,0.4,0.8])
# Add an arrow at the bottom right of the plot saying better, pointing to the top left
# Rotate the arrow 135 degrees anti-clockwise, make it 2D and transparent
ax.set_xlim(left=0)
plt.ylabel("F1-score", fontsize=f_size)
# left of the y-label, add text "test"
plt.text(-0.43, 0.12, '2WikiMQA\nDataset', fontsize=15, rotation='horizontal')
plt.title("Mistral-7B",fontsize=f_size)
#wikiqa 34b
ax = fig.add_subplot(4,3,2)
plt.plot(x_wikiqa_34b,y_wikiqa_34b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_wikiqa_34b,y_pc_wikiqa_34b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_wikiqa_34b,y_full_recomp_wikiqa_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_wikiqa_34b,y_full_recomp_wikiqa_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_wikiqa_34b,y_mapreduce_wikiqa_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_wikiqa_34b,y_maprerank_wikiqa_34b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.4))
plt.xlim((0, 2.5))

plt.yticks([0.0,0.2,0.4])
plt.xticks([0,1,2])

ax.set_xlim(left=0)
plt.title("Yi-34B",fontsize=f_size)
#wikiqa 70b
ax = fig.add_subplot(4,3,3)
plt.plot(x_wikiqa_70b,y_wikiqa_70b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_wikiqa_70b,y_pc_wikiqa_70b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_wikiqa_70b,y_full_recomp_wikiqa_70b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_wikiqa_70b,y_full_recomp_wikiqa_70b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_wikiqa_70b,y_mapreduce_wikiqa_70b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_wikiqa_70b,y_maprerank_wikiqa_70b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.36))
plt.yticks([0.0,0.2,0.4])
plt.xlim((0, 3.3))

ax.set_xlim(left=0)
plt.title("Llama-70B",fontsize=f_size)
#ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2f'))



#---------------------------------------------
#musique Mistral 7b
ax = fig.add_subplot(4,3,4)
plt.plot(x_mus_m7b,y_mus_m7b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_mus_m7b,y_pc_mus_m7b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_mus_m7b,y_full_recomp_mus_m7b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_mus_m7b,y_full_recomp_mus_m7b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_mus_m7b,y_mapreduce_mus_m7b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_mus_m7b,y_maprerank_mus_m7b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.32))
plt.xticks([0,0.4,0.8])

plt.yticks([0.0,0.2,0.4])

ax.set_xlim(left=0)
plt.ylabel("F1-score", fontsize=f_size)
plt.text(-0.43, 0.15, 'Musique\nDataset', fontsize=15, rotation='horizontal')

#musique 34b
ax = fig.add_subplot(4,3,5)
plt.plot(x_mus_34b,y_mus_34b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_mus_34b,y_pc_mus_34b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_mus_34b,y_full_recomp_mus_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_mus_34b,y_full_recomp_mus_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_mus_34b,y_mapreduce_mus_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_mus_34b,y_maprerank_mus_34b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.37))
plt.xlim((0, 2.5))

plt.yticks([0,0.2,0.4])
plt.xticks([0,1,2])

ax.set_xlim(left=0)
#musique 70b
ax = fig.add_subplot(4,3,6)
plt.plot(x_mus_70b,y_mus_70b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_mus_70b,y_pc_mus_70b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_mus_70b,y_full_recomp_mus_70b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_mus_70b,y_full_recomp_mus_70b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_mus_70b,y_mapreduce_mus_70b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_mus_70b,y_maprerank_mus_70b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.33))
plt.yticks([0.0,0.2,0.4])
ax.set_xlim(left=0)
plt.xlim((0, 3.3))

#---------------------------------------------
#samsum Mistral 7b
ax = fig.add_subplot(4,3,7)
plt.plot(x_samsum_m7b,y_samsum_m7b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_samsum_m7b,y_pc_samsum_m7b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_samsum_m7b,y_full_recomp_samsum_m7b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_samsum_m7b,y_full_recomp_samsum_m7b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_samsum_m7b,y_mapreduce_samsum_m7b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_samsum_m7b,y_maprerank_samsum_m7b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.42))
ax.set_xlim(left=0)
plt.ylabel("RougeL-score",fontsize=f_size)
plt.text(-0.43, 0.14, 'SAMSum\nDataset', fontsize=15, rotation='horizontal')
plt.yticks([0.0,0.2,0.4])
plt.xticks([0,0.4,0.8])


#samsum Yi 34b
ax = fig.add_subplot(4,3,8)
plt.plot(x_samsum_34b,y_samsum_34b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_samsum_34b,y_pc_samsum_34b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_samsum_34b,y_full_recomp_samsum_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_samsum_34b,y_full_recomp_samsum_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_samsum_34b,y_mapreduce_samsum_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_samsum_34b,y_maprerank_samsum_34b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.42))
plt.xticks([0,1,2])

ax.set_xlim(left=0)
plt.yticks([0.0,0.2,0.4])
#samsum 70b
ax = fig.add_subplot(4,3,9)
plt.plot(x_samsum_70b,y_samsum_70b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_samsum_70b,y_pc_samsum_70b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_samsum_70b,y_full_recomp_samsum_70b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_samsum_70b,y_full_recomp_samsum_70b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_samsum_70b,y_mapreduce_samsum_70b,marker='x',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_samsum_70b,y_maprerank_samsum_70b,marker='x',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.42))
ax.set_xlim(left=0)
plt.xlim((0, 3.3))


#---------------------------------------------
#multinews mistral 7b
ax = fig.add_subplot(4,3,10)
plt.plot(x_multinews_m7b,y_multinews_m7b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_multinews_m7b,y_pc_multinews_m7b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_multinews_m7b,y_full_recomp_multinews_m7b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_multinews_m7b,y_full_recomp_multinews_m7b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_multinews_m7b,y_mapreduce_multinews_m7b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_multinews_m7b,y_maprerank_multinews_m7b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.25))
plt.xticks([0,0.4,0.8])

ax.set_xlim(left=0)
plt.ylabel("RougeL-score",fontsize=f_size)
plt.text(-0.43, 0.07, 'MultiNews\nDataset', fontsize=15, rotation='horizontal')
#multinews Yi 34b
ax = fig.add_subplot(4,3,11)
plt.plot(x_multinews_34b,y_multinews_34b,marker='s',color = 'red', markersize=m_size+1, label="ours")
plt.plot(x_pc_multinews_34b,y_pc_multinews_34b,marker='x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x_prefix_multinews_34b,y_full_recomp_multinews_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_multinews_34b,y_full_recomp_multinews_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
# plt.plot(x_mapreduce_multinews_34b,y_mapreduce_multinews_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot(x_maprerank_multinews_34b,y_maprerank_multinews_34b,marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.25))
plt.xlim((0, 2.5))

plt.xticks([0,1,2])

ax.set_xlim(left=0)
plt.xlabel("TTFT (s)",fontsize=f_size)
#ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2f'))
#multinews 70b
ax = fig.add_subplot(4,3,12)
plt.plot(x_multinews_70b,y_multinews_70b,marker='s',color = 'red', markersize=m_size+1, label="CacheBlend (ours)")
plt.plot(x_pc_multinews_70b,y_pc_multinews_70b,marker='x',color = 'chocolate', markersize=m_size, label="Full KV reuse")
plt.plot(x_prefix_multinews_70b,y_full_recomp_multinews_70b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot(x_full_recompute_multinews_70b,y_full_recomp_multinews_70b,marker='^',color = 'darkblue',markersize=m_size,label="Full KV recompute")
# plt.plot([0],[100],marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
# plt.plot([0],[100],marker='+',color = 'limegreen', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.25))
plt.xticks([0,1,2, 3])
plt.xlim((0, 3.3))

ax.set_xlim(left=0)
plt.subplots_adjust(wspace =0.2, hspace =0.3)

plt.legend(loc="upper right", fontsize=15,frameon=False, bbox_to_anchor=[0.7, 5.5], ncol=6, handlelength=0)
plt.savefig("quality_vs_delay.pdf", format = 'pdf')

==> plotting_code/figure13.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
plt.rcParams['font.size']  = 15
plt.rcParams['font.family'] = 'Arial'

#wikiqa m7b
# 0.05, 0.05,0.1,0.15
x_wikiqa_m7b = [0.21]
x_pc_wikiqa_m7b = [0.12]
x_prefix_wikiqa_m7b = [0.51]
x_full_recompute_wikiqa_m7b = [0.595]
x_mapreduce_wikiqa_m7b = [1.38]
x_maprerank_wikiqa_m7b = [0.12]

y_wikiqa_m7b = [0.2614] #FIXME
y_pc_wikiqa_m7b = [0.089] #FIXME
y_full_recomp_wikiqa_m7b = [0.2672] #FIXME
y_mapreduce_wikiqa_m7b = [0.16788442697653225]
y_maprerank_wikiqa_m7b = [0.0813276769489416]

#wikiqa 34b
# 0.05, 0.05,0.1,0.18
x_wikiqa_34b = [0.607]
x_pc_wikiqa_34b = [0.185]
x_prefix_wikiqa_34b = [1.87]
x_full_recompute_wikiqa_34b = [2.22]
x_mapreduce_wikiqa_34b = [2.19]
x_maprerank_wikiqa_34b = [0.185]

y_wikiqa_34b = [0.3199] #FIXME
y_pc_wikiqa_34b = [0.1512] #FIXME
y_full_recomp_wikiqa_34b = [0.3301] #FIXME
y_mapreduce_wikiqa_34b = [0.21845222832722833]
y_maprerank_wikiqa_34b = [0.0418039844142]
#wikiqa 70b
# 0.05,0.1,0.15,0.18
x_wikiqa_70b = [0.85]
x_pc_wikiqa_70b = [0.33]
x_prefix_wikiqa_70b = [2.66]
x_full_recompute_wikiqa_70b = [3]
x_mapreduce_wikiqa_70b = [2.19]
x_maprerank_wikiqa_70b = [0.33]

y_wikiqa_70b = [0.3365] #FIXME
y_pc_wikiqa_70b = [0.1892] #FIXME
y_full_recomp_wikiqa_70b = [0.3348] #FIXME
y_mapreduce_wikiqa_70b = [ 0.1654528336583225]
y_maprerank_wikiqa_70b = [0.04367336]


#----------------------------------------------------------
#mus m7b
x_mus_m7b = [0.21]
x_pc_mus_m7b = [0.12]
x_prefix_mus_m7b = [0.51]
x_full_recompute_mus_m7b = [0.595]
x_mapreduce_mus_m7b = [2.0396]
x_maprerank_mus_m7b = [0.12]

y_mus_m7b = [0.2952] #FIXME
y_pc_mus_m7b = [0.1639] #FIXME
y_full_recomp_mus_m7b = [0.3008] #FIXME
y_mapreduce_mus_m7b = [0.18301476690846935]
y_maprerank_mus_m7b = [0.0552589923813]

#mus 34b
# 0.05, 0.05,0.1,0.18
x_mus_34b = [0.607]
x_pc_mus_34b = [0.185]
x_prefix_mus_34b = [1.87]
x_full_recompute_mus_34b = [2.22]
x_mapreduce_mus_34b = [3.179908]
x_maprerank_mus_34b = [0.185]

y_mus_34b = [0.3382] #FIXME
y_pc_mus_34b = [0.1726] #FIXME
y_full_recomp_mus_34b = [0.3581] #FIXME
y_mapreduce_mus_34b = [0.1806385708]
y_maprerank_mus_34b = [0.0571862798796758]
#mus 70b
# 0.05,0.1,0.15,0.18
x_mus_70b = [0.85]
x_pc_mus_70b = [0.33]
x_prefix_mus_70b = [2.66]
x_full_recompute_mus_70b = [3]
x_mapreduce_mus_70b = [3.224]
x_maprerank_mus_70b = [0.33]

y_mus_70b = [0.3122] #FIXME
y_pc_mus_70b = [0.1337] #FIXME
y_full_recomp_mus_70b = [0.3098] #FIXME
y_mapreduce_mus_70b = [ 0.174177579]
y_maprerank_mus_70b = [ 0.10919]


#----------------------------------------------------------
#samsum m7b
x_samsum_m7b = [0.41]
x_pc_samsum_m7b = [0.31]
x_prefix_samsum_m7b = [0.62]
x_full_recompute_samsum_m7b = [0.64]
x_mapreduce_samsum_m7b = [1.11]
x_maprerank_samsum_m7b = [0.31]

y_samsum_m7b = [0.3858] #FIXME
y_pc_samsum_m7b = [0.1832] #FIXME
y_full_recomp_samsum_m7b = [0.3909] #FIXME
y_mapreduce_samsum_m7b = [0.3064300071]
y_maprerank_samsum_m7b = [0.2318367348950075]

#samsum 34b
# 0.05, 0.05,0.1,0.18
x_samsum_34b = [0.84]
x_pc_samsum_34b = [0.43]
x_prefix_samsum_34b = [2.21]
x_full_recompute_samsum_34b = [2.32]
x_mapreduce_samsum_34b = [1.67]
x_maprerank_samsum_34b = [0.43]

y_samsum_34b = [0.3645] #FIXME
y_pc_samsum_34b = [0.1357] #FIXME
y_full_recomp_samsum_34b = [0.3797] #FIXME
y_mapreduce_samsum_34b = [0.308882917117745]
y_maprerank_samsum_34b = [0.23895135086065677]

#samsum 70b
# 0.05,0.1,0.15,0.18
x_samsum_70b = [1.39]
x_pc_samsum_70b = [0.78]
x_prefix_samsum_70b = [3.01]
x_full_recompute_samsum_70b = [3.1]
x_mapreduce_samsum_70b = [3.224]
x_maprerank_samsum_70b = [0.78]

y_samsum_70b = [0.3948] #FIXME
y_pc_samsum_70b = [0.1703] #FIXME
y_full_recomp_samsum_70b = [0.3952] #FIXME
y_mapreduce_samsum_70b = [ 0.174177579]
y_maprerank_samsum_70b = [ 0.10919]


#-------------------------------------------
#multinews m7b
# 0.05, 0.05,0.1,0.15
x_multinews_m7b = [0.34]
x_pc_multinews_m7b = [0.3]
x_prefix_multinews_m7b = [0.55]
x_full_recompute_multinews_m7b = [0.58]
x_mapreduce_multinews_m7b = [1.04]
x_maprerank_multinews_m7b = [0.3]

y_multinews_m7b = [0.1805] #FIXME
y_pc_multinews_m7b = [0.1509] #FIXME
y_full_recomp_multinews_m7b = [0.1822] #FIXME
y_mapreduce_multinews_m7b = [0.09967632074347382]
y_maprerank_multinews_m7b = [0.020967632074347382]

#multinews 34b
# 0.05, 0.05,0.1,0.18
x_multinews_34b = [0.79]
x_pc_multinews_34b = [0.35]
x_prefix_multinews_34b = [1.9]
x_full_recompute_multinews_34b = [2.1]
x_mapreduce_multinews_34b = [1.85]
x_maprerank_multinews_34b = [0.35]

y_multinews_34b = [0.1726] #FIXME
y_pc_multinews_34b = [0.1139] #FIXME
y_full_recomp_multinews_34b = [0.1716] #FIXME
y_mapreduce_multinews_34b = [0.103973483002048824] 
y_maprerank_multinews_34b = [0.02068384399294] 

#multinews 70b
# 0.05,0.1,0.15,0.18
x_multinews_70b = [1.26]
x_pc_multinews_70b = [0.78]
x_prefix_multinews_70b = [2.7]
x_full_recompute_multinews_70b = [2.9]
# x_mapreduce_multinews_70b = [1.72]
x_maprerank_multinews_70b = [0.78]

y_multinews_70b = [0.1970] #FIXME
y_pc_multinews_70b = [0.0637] #FIXME
y_full_recomp_multinews_70b = [0.1976] #FIXME
# y_mapreduce_multinews_70b = [ 0.174177579]
# y_maprerank_multinews_70b = [ 0.10919] 
fig = plt.figure(figsize=(14,8))
f_size=15
m_size = 7
#--------------------------

import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
plt.rcParams['font.size']  = 15
plt.rcParams['font.family'] = 'Arial'


fig = plt.figure(figsize=(16,1.6))
f_size=15
m_size = 8



#---------------------------------------------
#wikiqa 
ax = fig.add_subplot(1,4,1)

plt.plot(x_wikiqa_34b,y_wikiqa_34b,marker='s',color = 'red', markersize=m_size-1, label="ours")
# plt.plot(x_pc_wikiqa_34b,y_pc_wikiqa_34b,marker='x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x_prefix_wikiqa_34b,y_full_recomp_wikiqa_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot(x_full_recompute_wikiqa_34b,y_full_recomp_wikiqa_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
plt.plot(x_mapreduce_wikiqa_34b,y_mapreduce_wikiqa_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
plt.plot(x_maprerank_wikiqa_34b,y_maprerank_wikiqa_34b,marker='+',color = 'darkviolet', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.36))
plt.ylabel("F1-Score")
plt.yticks([0.0,0.2,0.4])
plt.xticks([0,1,2])
plt.xlim((0, 2.5))#---------------------------------------------
plt.title("2WikiMQA",fontsize=f_size)


# #musique Mistral 7b
# ax = fig.add_subplot(4,3,4)
# plt.plot(x_mus_m7b,y_mus_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_mus_m7b,y_pc_mus_m7b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_mus_m7b,y_full_recomp_mus_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_mus_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.32))
# plt.ylabel("  Musique \n (F1-score)", fontsize=f_size)


# #musique 34b
# ax = fig.add_subplot(4,3,5)
# plt.plot(x_mus_34b,y_mus_34b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_mus_34b,y_pc_mus_34b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_mus_34b,y_full_recomp_mus_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_mus_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.38))



#musique 34b
ax = fig.add_subplot(1,4,2)
plt.plot(x_mus_34b,y_mus_34b,marker='s',color = 'red', markersize=m_size-1, label="ours")
# plt.plot(x_pc_mus_34b,y_pc_mus_34b,marker='x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x_prefix_mus_34b,y_full_recomp_mus_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot(x_full_recompute_mus_34b,y_full_recomp_mus_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
plt.plot(x_mapreduce_mus_34b,y_mapreduce_mus_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
plt.plot(x_maprerank_mus_34b,y_maprerank_mus_34b,marker='+',color = 'darkviolet', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.33))
plt.yticks([0.0,0.2,0.4])
ax.set_xlim(left=0)
plt.xticks([0,1,2, 3])
plt.xlim((0, 3.5))
plt.title("Musique",fontsize=f_size)

plt.ylabel("F1-Score")

# plt.plot(x_mus_34b,y_mus_34b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_mus_34b,y_pc_mus_34b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_mus_34b,y_full_recomp_mus_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_mus_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.33))
# plt.title("Musique",fontsize=f_size)
# plt.ylabel("F1-Score")
# plt.xticks([0.0, 0.5, 1])



#---------------------------------------------
#samsum Mistral 7b
# ax = fig.add_subplot(4,3,7)
# plt.plot(x_samsum_m7b,y_samsum_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_samsum_m7b,y_pc_samsum_m7b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_samsum_m7b,y_full_recomp_samsum_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_samsum_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.42))
# plt.ylabel("SAMsum \n (RougeL-score)",fontsize=f_size)
# plt.yticks([0.0,0.1,0.2,0.3,0.4])

# #samsum Yi 34b
# ax = fig.add_subplot(4,3,8)
# plt.plot(x_samsum_34b,y_samsum_34b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_samsum_34b,y_pc_samsum_34b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_samsum_34b,y_full_recomp_samsum_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_samsum_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.42))
# plt.yticks([0.0,0.1,0.2,0.3,0.4])

#samsum 34b
ax = fig.add_subplot(1,4,3)
plt.plot(x_samsum_34b,y_samsum_34b,marker='s',color = 'red', markersize=m_size-1, label="ours")
# plt.plot(x_pc_samsum_34b,y_pc_samsum_34b,marker='x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x_prefix_samsum_34b,y_full_recomp_samsum_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot(x_full_recompute_samsum_34b,y_full_recomp_samsum_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full Recomp")
plt.plot(x_mapreduce_samsum_34b,y_mapreduce_samsum_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
plt.plot(x_maprerank_samsum_34b,y_maprerank_samsum_34b,marker='+',color = 'darkviolet', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.42))
plt.yticks([0, 0.2, 0.4])
ax.set_xlim(left=0)
plt.ylabel("RougeL-Score")
plt.title("SAMSum",fontsize=f_size)

plt.xticks([0,1,2])
plt.xlim((0, 2.5))

#---------------------------------------------
#multinews mistral 7b
# ax = fig.add_subplot(4,3,10)
# plt.plot(x_multinews_m7b,y_multinews_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_multinews_m7b,y_pc_multinews_m7b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_multinews_m7b,y_full_recomp_multinews_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_multinews_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.21))
# plt.ylabel("MultiNews \n(RougeL-score)",fontsize=f_size)

# #multinews Yi 34b
# ax = fig.add_subplot(4,3,11)
# plt.plot(x_multinews_34b,y_multinews_34b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_multinews_34b,y_pc_multinews_34b,'x',color = 'orange', markersize=m_size, label="PromptCache")
# plt.plot(x100_multinews_34b,y_full_recomp_multinews_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_multinews_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.21))
# plt.xlabel("Re-Compute Ratio (%)",fontsize=f_size)
# #ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2f'))

#multinews 34b
ax = fig.add_subplot(1,4,4)
plt.plot(x_multinews_34b,y_multinews_34b,marker='s',color = 'red', markersize=m_size-1, label="CacheBlend (ours)")
# plt.plot(x_pc_multinews_34b,y_pc_multinews_34b,marker='x',color = 'orange', markersize=m_size, label="Full KV Reuse")
# plt.plot(x_prefix_multinews_34b,y_full_recomp_multinews_34b,marker='o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot(x_full_recompute_multinews_34b,y_full_recomp_multinews_34b,marker='^',color = 'darkblue',markersize=m_size,label="Full KV Recomputation")
plt.plot(x_mapreduce_multinews_34b,y_mapreduce_multinews_34b,marker='*',color = 'darkgreen', markersize=m_size, label="MapReduce")
plt.plot(x_maprerank_multinews_34b,y_maprerank_multinews_34b,marker='+',color = 'darkviolet', markersize=m_size, label="MapRerank")
plt.ylim((0, 0.22))
plt.xticks([0,1,2])
plt.xlim((0, 2.5))
plt.ylabel("RougeL-Score")

ax.set_xlim(left=0)
plt.title("MultiNews",fontsize=f_size)



plt.subplots_adjust(wspace =0.34, hspace =0.3)

plt.legend(loc="upper right", fontsize=15,frameon=False, bbox_to_anchor=[-0.35, 1.6], ncol=3, handlelength=0)
fig.text(0.5, -0.13, 'TTFT (s)', ha='center', va='center', fontsize=15)

plt.savefig("maps.pdf", format = 'pdf', bbox_inches = "tight")

==> plotting_code/figure16.py <==

import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
plt.rcParams['font.size']  = 15
plt.rcParams['font.family'] = 'Arial'


#wikiqa m7b
# 0.05, 0.05,0.1,0.15
x_wikiqa_m7b = [0.05, 0.07, 0.12, 0.19]
y_wikiqa_m7b = [0.2245, 0.2389, 0.2465, 0.2614]
x0_wikiqa_m7b = [0.01]
x100_wikiqa_m7b = [1-0.1521]
y_pc_wikiqa_m7b = [0.089] #FIXME
y_full_recomp_wikiqa_m7b = [0.2672]

#wikiqa 34b
# 0.05, 0.05,0.1,0.18
x_wikiqa_34b = [0.035,0.08,0.12, 0.19]
x_wikiqa_34b = [100*x for x in x_wikiqa_34b]
y_wikiqa_34b = [0.2845,0.2924,0.3128,0.3199]
x0_wikiqa_34b = [0.01]
x0_wikiqa_34b = [100*x for x in x0_wikiqa_34b]
x100_wikiqa_34b = [1-0.1521]
x100_wikiqa_34b = [100*x for x in x100_wikiqa_34b]
y_pc_wikiqa_34b = [0.1512] #FIXME
y_full_recomp_wikiqa_34b = [0.3301]

#wikiqa 70b
# 0.05,0.1,0.15,0.18
x_wikiqa_70b = [0.03, 0.08, 0.12, 0.19]
y_wikiqa_70b = [0.2982, 0.3248, 0.3250, 0.3365]
x0_wikiqa_70b = [0.01]
x100_wikiqa_70b = [1-0.1521]
y_pc_wikiqa_70b = [0.1892]#FIXME
y_full_recomp_wikiqa_70b = [0.3348]


#----------------------------------------------------------
#mus m7b
# 0.05, 0.05,0.1,0.15
x_mus_m7b = [0.05, 0.07, 0.12, 0.19]
y_mus_m7b = [0.2671, 0.2733, 0.2825, 0.2952]
x0_mus_m7b = [0.01]
x100_mus_m7b = [1-0.1421]
y_pc_mus_m7b = [0.1639] #[0.2592]
y_full_recomp_mus_m7b = [0.3008]

#mus 34b
# 0.05, 0.05,0.1,0.18
x_mus_34b = [0.025,0.08,0.12, 0.195]
x_mus_34b = [100*x for x in x_mus_34b]
y_mus_34b = [0.3079,0.3415,0.3396,0.3382] #the last should be lower plz fix this drop
x0_mus_34b = [0.01]
x0_mus_34b = [100*x for x in x0_mus_34b]
x100_mus_34b = [1-0.1421]
x100_mus_34b = [100*x for x in x100_mus_34b]
y_pc_mus_34b = [0.1726] #[0.2935]
y_full_recomp_mus_34b = [0.3581]

#mus 70b
# 0.05,0.1,0.15,0.18
x_mus_70b = [0.025, 0.08, 0.12, 0.1925]
y_mus_70b = [0.2597, 0.2921, 0.2898, 0.3122]
x0_mus_70b = [0.01]
x100_mus_70b = [1-0.1421]
y_pc_mus_70b = [0.1337]#[0.2924]
y_full_recomp_mus_70b = [0.3098]

#----------------------------------------------------------
#samsum m7b
# 0.05, 0.05,0.1,0.15
x_samsum_m7b = [0.05, 0.07, 0.12, 0.19]
y_samsum_m7b = [0.3741,0.3790,0.3812,0.3858]
x0_samsum_m7b = [0.01]
x100_samsum_m7b = [1-0.057]
y_pc_samsum_m7b = [0.1832] #[0.3676]
y_full_recomp_samsum_m7b = [0.3909]

#samsum 34b
# 0.05, 0.05,0.1,0.15
x_samsum_34b = [0.035,0.07,0.12,0.19]
x_samsum_34b = [100*x for x in x_samsum_34b]
y_samsum_34b = [0.3329, 0.33582, 0.3524, 0.3645]
x0_samsum_34b = [0.01]
x0_samsum_34b = [100*x for x in x0_samsum_34b]
x100_samsum_34b = [1-0.057]
x100_samsum_34b = [100*x for x in x100_samsum_34b]
y_pc_samsum_34b = [0.1357] #0.3276
y_full_recomp_samsum_34b = [0.3797]

#samsum 70b
# 0.05, 0.05,0.1,0.15
x_samsum_70b = [0.03,0.07,0.12,0.19]
y_samsum_70b = [0.3765, 0.3906, 0.3903, 0.3948]
x0_samsum_70b = [0]
x100_samsum_70b = [1-0.057]
y_pc_samsum_70b = [0.1703]#[0.3526]
y_full_recomp_samsum_70b = [0.3952]




#multinews m7b
# 0.05, 0.05,0.1,0.15
x_multinews_m7b = [0.05,0.07,0.12,0.18]
y_multinews_m7b = [0.1786, 0.1780, 0.1789, 0.1805]
x0_multinews_m7b = [0.01]
x100_multinews_m7b = [1-0.059]
y_pc_multinews_m7b = [0.1509] #0.1724
y_full_recomp_multinews_m7b = [0.1822]


#multinews 34b
# 0.05, 0.05,0.1,0.15
x_multinews_34b = [0.035,0.07,0.12,0.195]
x_multinews_34b = [100*x for x in x_multinews_34b]
y_multinews_34b = [0.1654, 0.1718,0.1701,0.1726]
x0_multinews_34b = [0.01]
x0_multinews_34b = [100*x for x in x0_multinews_34b]
x100_multinews_34b = [1-0.059]
x100_multinews_34b = [100*x for x in x100_multinews_34b]
y_pc_multinews_34b = [0.1139] #[0.1563]
y_full_recomp_multinews_34b = [0.1716]

#multinews 70b
# 0.05, 0.05,0.1,0.15
x_multinews_70b = [0.03,0.08,0.12,0.19]
y_multinews_70b = [0.1875, 0.1884, 0.1896,0.1970]
x0_multinews_70b = [0.01]
x100_multinews_70b = [1-0.059]
y_pc_multinews_70b = [0.0637]#[0.1826]
y_full_recomp_multinews_70b = [0.1976]


import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
plt.rcParams['font.size']  = 15
plt.rcParams['font.family'] = 'Arial'


#wikiqa 70b
# 0.05,0.1,0.15,0.18
x_wikiqa_70b = [0.03, 0.08, 0.12, 0.19]
y_wikiqa_70b = [0.2982, 0.3248, 0.3250, 0.3365]
x0_wikiqa_70b = [0.01]
x100_wikiqa_70b = [1-0.1521]
y_pc_wikiqa_70b = [0.1892]#FIXME
y_full_recomp_wikiqa_70b = [0.3348]


#----------------------------------------------------------

#mus 70b
# 0.05,0.1,0.15,0.18
x_mus_70b = [0.025, 0.08, 0.12, 0.1925]
y_mus_70b = [0.2597, 0.2921, 0.2898, 0.3122]
x0_mus_70b = [0.01]
x100_mus_70b = [1-0.1421]
y_pc_mus_70b = [0.1337]#[0.2924]
y_full_recomp_mus_70b = [0.3098]

#----------------------------------------------------------

#samsum 70b
# 0.05, 0.05,0.1,0.15
x_samsum_70b = [0.03,0.07,0.12,0.19]
y_samsum_70b = [0.3765, 0.3906, 0.3903, 0.3948]
x0_samsum_70b = [0]
x100_samsum_70b = [1-0.057]
y_pc_samsum_70b = [0.1703]#[0.3526]
y_full_recomp_samsum_70b = [0.3952]



#multinews 70b
# 0.05, 0.05,0.1,0.15
x_multinews_70b = [0.03,0.08,0.12,0.19]
y_multinews_70b = [0.1875, 0.1884, 0.1896,0.1970]
x0_multinews_70b = [0.01]
x100_multinews_70b = [1-0.059]
y_pc_multinews_70b = [0.0637]#[0.1826]
y_full_recomp_multinews_70b = [0.1976]
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
plt.rcParams['font.size']  = 15
plt.rcParams['font.family'] = 'Arial'


#wikiqa 70b
# 0.05,0.1,0.15,0.18
x_wikiqa_70b = [0.03, 0.08, 0.12, 0.19]
y_wikiqa_70b = [0.2982, 0.3248, 0.3250, 0.3365]
x0_wikiqa_70b = [0.01]
x100_wikiqa_70b = [1-0.1521]
y_pc_wikiqa_70b = [0.1892]#FIXME
y_full_recomp_wikiqa_70b = [0.3348]


#----------------------------------------------------------

#mus 70b
# 0.05,0.1,0.15,0.18
x_mus_70b = [0.025, 0.08, 0.12, 0.1925]
y_mus_70b = [0.2597, 0.2921, 0.2898, 0.3122]
x0_mus_70b = [0.01]
x100_mus_70b = [1-0.1421]
y_pc_mus_70b = [0.1337]#[0.2924]
y_full_recomp_mus_70b = [0.3098]

#----------------------------------------------------------

#samsum 70b
# 0.05, 0.05,0.1,0.15
x_samsum_70b = [0.03,0.07,0.12,0.19]
y_samsum_70b = [0.3765, 0.3906, 0.3903, 0.3948]
x0_samsum_70b = [0]
x100_samsum_70b = [1-0.057]
y_pc_samsum_70b = [0.1703]#[0.3526]
y_full_recomp_samsum_70b = [0.3952]



#multinews 70b
# 0.05, 0.05,0.1,0.15
x_multinews_70b = [0.03,0.08,0.12,0.19]
y_multinews_70b = [0.1875, 0.1884, 0.1896,0.1970]
x0_multinews_70b = [0.01]
x100_multinews_70b = [1-0.059]
y_pc_multinews_70b = [0.0637]#[0.1826]
y_full_recomp_multinews_70b = [0.1976]


fig = plt.figure(figsize=(16,1.6))
f_size=15
m_size = 6


#---------------------------------------------
#wikiqa Mistral 7b
# ax = fig.add_subplot(4,3,1)
# plt.plot(x_wikiqa_m7b,y_wikiqa_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_wikiqa_m7b,y_pc_wikiqa_m7b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_wikiqa_m7b,y_full_recomp_wikiqa_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_wikiqa_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.3))
# plt.ylabel("  2WikiMQA \n (F1-score)", fontsize=f_size)
# plt.title("Mistral-7B",fontsize=f_size)

# #wikiqa 34b
ax = fig.add_subplot(1,4,1)

# ax = fig.add_subplot(4,3,2)
plt.plot(x_wikiqa_34b,y_wikiqa_34b,'s-',color = 'r',markersize=m_size-1,label="CacheFuse (ours)")
plt.plot(x0_wikiqa_34b,y_pc_wikiqa_34b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x100_wikiqa_34b,y_full_recomp_wikiqa_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot([100],y_full_recomp_wikiqa_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.37))
# plt.title("Yi-34b",fontsize=f_size)


#wikiqa 70b
# plt.plot(x_wikiqa_70b,y_wikiqa_70b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_wikiqa_70b,y_pc_wikiqa_70b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_wikiqa_70b,y_full_recomp_wikiqa_70b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_wikiqa_70b,'^',color = 'b', markersize=m_size, label="Full Recomp")
plt.ylim((0, 0.41))
plt.title("2WikiMQA",fontsize=f_size)
plt.ylabel("F1-Score")
plt.xticks([0.0, 50, 100])
plt.yticks([0, 0.2, 0.4])

#ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2f'))
#---------------------------------------------


# #musique Mistral 7b
# ax = fig.add_subplot(4,3,4)
# plt.plot(x_mus_m7b,y_mus_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_mus_m7b,y_pc_mus_m7b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_mus_m7b,y_full_recomp_mus_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_mus_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.32))
# plt.ylabel("  Musique \n (F1-score)", fontsize=f_size)


# #musique 34b
ax = fig.add_subplot(1,4,2)

# ax = fig.add_subplot(4,3,5)
plt.plot(x_mus_34b,y_mus_34b,'s-',color = 'r',markersize=m_size-1,label="CacheFuse (ours)")
plt.plot(x0_mus_34b,y_pc_mus_34b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x100_mus_34b,y_full_recomp_mus_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot([100],y_full_recomp_mus_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.38))



#musique 70b
# plt.plot(x_mus_70b,y_mus_70b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_mus_70b,y_pc_mus_70b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_mus_70b,y_full_recomp_mus_70b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_mus_70b,'^',color = 'b', markersize=m_size, label="Full Recomp")
plt.ylim((0, 0.4))
plt.title("Musique",fontsize=f_size)
plt.ylabel("F1-Score")
plt.xticks([0.0, 50, 100])



#---------------------------------------------
#samsum Mistral 7b
# ax = fig.add_subplot(4,3,7)
# plt.plot(x_samsum_m7b,y_samsum_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_samsum_m7b,y_pc_samsum_m7b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_samsum_m7b,y_full_recomp_samsum_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_samsum_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.42))
# plt.ylabel("SAMsum \n (RougeL-score)",fontsize=f_size)
# plt.yticks([0.0,0.1,0.2,0.3,0.4])

# #samsum Yi 34b
ax = fig.add_subplot(1,4,3)

# ax = fig.add_subplot(4,3,8)
plt.plot(x_samsum_34b,y_samsum_34b,'s-',color = 'r',markersize=m_size-1,label="CacheFuse (ours)")
plt.plot(x0_samsum_34b,y_pc_samsum_34b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
plt.plot(x100_samsum_34b,y_full_recomp_samsum_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot([100],y_full_recomp_samsum_34b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.42))
# plt.yticks([0.0,0.1,0.2,0.3,0.4])

#samsum 70b
# plt.plot(x_samsum_70b,y_samsum_70b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_samsum_70b,y_pc_samsum_70b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_samsum_70b,y_full_recomp_samsum_70b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_samsum_70b,'^',color = 'b', markersize=m_size, label="Full Recomp")
plt.ylim((0, 0.42))
plt.yticks([0.0,0.2,0.4])
plt.title("SAMSum",fontsize=f_size)
plt.ylabel("RougeL-Score")
plt.xticks([0.0, 50, 100])


#---------------------------------------------
#multinews mistral 7b
# ax = fig.add_subplot(4,3,10)
# plt.plot(x_multinews_m7b,y_multinews_m7b,'s-',color = 'r',markersize=m_size-1,label="Ours")
# plt.plot(x0_multinews_m7b,y_pc_multinews_m7b,'x',color = 'chocolate', markersize=m_size, label="PromptCache")
# plt.plot(x100_multinews_m7b,y_full_recomp_multinews_m7b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_multinews_m7b,'^',color = 'b', markersize=m_size, label="Full Recomp")
# plt.ylim((0, 0.21))
# plt.ylabel("MultiNews \n(RougeL-score)",fontsize=f_size)

# #multinews Yi 34b
ax = fig.add_subplot(1,4,4)

# ax = fig.add_subplot(4,3,11)
plt.plot(x_multinews_34b,y_multinews_34b,'s-',color = 'r',markersize=m_size-1,label="CacheBlend (ours)")
plt.plot(x0_multinews_34b,y_pc_multinews_34b,'x',color = 'chocolate', markersize=m_size, label="Full KV reuse")
plt.plot(x100_multinews_34b,y_full_recomp_multinews_34b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
plt.plot([100],y_full_recomp_multinews_34b,'^',color = 'b', markersize=m_size, label="Full KV recompute")
# plt.ylim((0, 0.21))
# plt.xlabel("Re-Compute Ratio (%)",fontsize=f_size)
# #ax.yaxis.set_major_formatter(mtick.FormatStrFormatter('%.2f'))

#multinews 70b
# plt.plot(x_multinews_70b,y_multinews_70b,'s-',color = 'r',markersize=m_size-1,label="CacheFuse (ours)")
# plt.plot(x0_multinews_70b,y_pc_multinews_70b,'x',color = 'chocolate', markersize=m_size, label="Full KV Reuse")
# plt.plot(x100_multinews_70b,y_full_recomp_multinews_70b,'o',color = 'cornflowerblue', markersize=m_size, label="Prefix Caching")
# plt.plot([1],y_full_recomp_multinews_70b,'^',color = 'b', markersize=m_size, label="Full KV Recompute")
plt.ylim((0, 0.21))
plt.yticks([0, 0.1, 0.2])
plt.title("MultiNews",fontsize=f_size)
plt.ylabel("RougeL-Score")
plt.xticks([0.0, 50, 100])



plt.subplots_adjust(wspace =0.34, hspace =0.3)

plt.legend(loc="upper right", fontsize=15,frameon=False, bbox_to_anchor=[0.5, 1.53], ncol=4)
fig.text(0.5, -0.16, 'Re-compute Ratio (%)', ha='center', va='center', fontsize=15)

plt.savefig("recompute_ratio_quality.pdf", format = 'pdf', bbox_inches = "tight")

==> plotting_code/figure2.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import seaborn as sns
plt.rcParams['font.family'] = 'Arial'

xmusique = [1, 5, 10, 15, 20, 25, 30, 35, 40, 45]
y_all_chunk_acc_musique = [0.1873, 0.2389, 0.2799, 0.2905, 0.3146, 0.3188, 0.3168, 0.3080,0.2992,0.2910]
y_single_chunk_acc_musique = [0.1873,0.2279,0.2274,0.2207,0.2403,0.2105,0.2074,0.1898,0.1709,0.1554]

x2wiki = [1, 5, 10, 15, 20, 25, 30, 35]
y_all_chunk_2wiki = [0.2210, 0.2316, 0.2753, 0.2891, 0.2979, 0.2999, 0.3184,0.2963]
y_single_chunk_acc_2wiki = [0.2210,0.2219,0.1978,0.2228,0.2057,0.1980,0.1546,0.1527]

yticks = [0.15,0.20,0.25,0.30,0.35]

# Replot the above with two subplots with exact same parameters
fig, axs = plt.subplots(1, 2, figsize=(12, 5))
# Set font family for axis labels
axs[0].plot(xmusique, y_all_chunk_acc_musique,color="blue", label="all chunks", linestyle='--', marker='^', linewidth=2,
            markersize=12)
axs[0].plot(xmusique, y_single_chunk_acc_musique, color="chocolate", label="single best chunk", linestyle='--', marker='x', linewidth=2,
            markersize=12)
axs[0].set_ylim(0.12,0.32)
axs[0].set_xticks([5, 15, 25, 35, 45])
axs[0].tick_params(axis='x', labelsize=22)
axs[0].set_yticks(yticks)
axs[0].tick_params(axis='y', labelsize=22)
axs[0].set_ylabel("F1-Score",fontsize=24)
axs[0].set_xlabel("# relevant chunks in LLM input\n(a) Musique",fontsize=24)
# set subtitle
# axs[0].set_title("(a) Musique", fontsize=20)
# axs[0].legend(fontsize=20,loc="upper right", ncol=1,
#     handlelength=0.5, handletextpad=0.3, borderpad=0.05, labelspacing=0.3,
#     borderaxespad=0.1)

axs[1].plot(x2wiki, y_all_chunk_2wiki,color="blue", label="all chunks", linestyle='--', marker='^', linewidth=2,
            markersize=12)
axs[1].plot(x2wiki, y_single_chunk_acc_2wiki, color="chocolate", label="single best chunk", linestyle='--', marker='x', linewidth=2,
            markersize=12)
axs[1].set_ylim(0.12,0.32)
axs[1].set_xticks([5, 15, 25, 35])
axs[1].tick_params(axis='x', labelsize=22)
axs[1].set_yticks(yticks)
axs[1].tick_params(axis='y', labelsize=22)
axs[1].set_ylabel("F1-Score",fontsize=24)
axs[1].set_xlabel("# relevant chunks in LLM input\n(b) 2WikiMQA",fontsize=24)
# set subtitle
# axs[1].set_title("(b) 2Wikimqa", fontsize=20)
# axs[1].legend(fontsize=18,loc="upper right", ncol=1,
#     handlelength=0.5, handletextpad=0.3, borderpad=0.05, labelspacing=0.3,
#     borderaxespad=0.1)
# bring the suplable closer to the plot
# fig.tight_layout()

# Add annotation vertical arrow between the plotted lines
# make arrow vertical instead of at an angle
axs[0].annotate('', xy=(20, 0.295), xytext=(20, 0.247),
                arrowprops=dict(arrowstyle='<->',lw=1.5), fontsize=22)
# Add text as new annotation to the right of the arrow
# add multiple lines of text
axs[0].annotate('Benefit of cross- \nchunk attention \nin KV cache', xy=(22, 0.23), xytext=(22, 0.23),
                fontsize=22, color='black')  

axs[1].annotate('', xy=(15, 0.275), xytext=(15, 0.227),
                arrowprops=dict(arrowstyle='<->',lw=1.5), fontsize=22)
# Add text as new annotation to the right of the arrow
# add multiple lines of text
axs[1].annotate('Benefit of cross- \nchunk attention \nin KV cache', xy=(16, 0.225), xytext=(16, 0.225),
                fontsize=22, color='black')                              

# Put legend between the two subplots in the top center
# fig.subplots_adjust(top=3)
fig.legend(["Full KV recompute (w/ cross attention)", "Full KV reuse (w/o cross attention)"], loc='upper center', ncol=2, fontsize=24,
            bbox_to_anchor=(0.54, 1.05),handlelength=0.7, handletextpad=0.1, borderpad=0.01, 
            labelspacing=0.3, borderaxespad=0.1, columnspacing=0.5, frameon=False)

# fig.supxlabel('# relevant chunks in LLM input', fontsize=20, y = 0.04)
# plt.text(0.0005, 0.01, '# relevant chunks in LLM input', ha='center', fontsize=20)
plt.tight_layout()
plt.savefig(f"f1_motivation.pdf", bbox_inches='tight')

==> push.sh <==
git add *tex
git add *sh
git add *sty
git add *bib
git add figs/*

git commit -m "update"
git push origin master

